Nonsmooth Herglotz variational principle

In this paper, the theory of smooth action-dependent Lagrangian mechanics (also known as contact Lagrangians) is extended to a non-smooth context appropriate for collision problems. In particular, we develop a Herglotz variational principle for non-smooth action-dependent Lagrangians which leads to the preservation of energy and momentum at impacts. By defining appropriately a Legendre transform, we can obtain the Hamilton equations of motion for the corresponding non-smooth Hamiltonian system. We apply the result to a billiard problem in the presence of dissipation.

==> ejemplo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18290,        535]
NotebookOptionsPosition[     14567,        467]
NotebookOutlinePosition[     14962,        483]
CellTagsIndexPosition[     14919,        480]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{"vxp", ",", "vyp", ",", "vxm", ",", "vym", ",", "x", ",", "y"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8668705209414387`*^9, 3.8668705405531693`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"1268e00a-23f0-4d3b-b96b-080710529874"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec1", "=", 
   RowBox[{
    RowBox[{"vxp", "-", 
     RowBox[{
      FractionBox["x", "y"], "vyp"}]}], "==", 
    RowBox[{"vxm", "-", 
     RowBox[{
      FractionBox["x", "y"], "vym"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8668697662684813`*^9, 3.866869770694428*^9}, {
  3.866869828975039*^9, 3.8668698832758093`*^9}, {3.866870859755083*^9, 
  3.866870863605548*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"1774bdfc-e0bd-4683-9dce-aa6d200a9d30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"vxp", "^", "2"}], "+", 
     RowBox[{"vyp", "^", "2"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"vxm", "^", "2"}], "+", 
     RowBox[{"vym", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8668698844228573`*^9, 3.866869922113882*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"d440af38-eb40-4ab4-ba65-0c17de9e7c99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ec1", ",", "ec2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"vxp", ",", "vyp"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866869928132349*^9, 3.866869952068399*^9}, {
  3.866870474002294*^9, 3.866870475476622*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"8486fe7c-dc53-4b4f-b562-df06eb5a5445"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vxp", "\[Rule]", "vxm"}], ",", 
     RowBox[{"vyp", "\[Rule]", "vym"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vxp", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "vxm"}], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", "vym", " ", "x", " ", "y"}], "+", 
        RowBox[{"vxm", " ", 
         SuperscriptBox["y", "2"]}]}], 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"]}]]}], ",", 
     RowBox[{"vyp", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"vym", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", "vxm", " ", "x", " ", "y"}], "-", 
        RowBox[{"vym", " ", 
         SuperscriptBox["y", "2"]}]}], 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.866869952717857*^9, 3.866870476191786*^9, {3.866870518171772*^9, 
   3.866870544250906*^9}, 3.8668708809938393`*^9, {3.866870946347866*^9, 
   3.866870980127254*^9}, 3.86842498541435*^9, 3.868425701260048*^9, 
   3.8684257701116753`*^9, 3.868426101799095*^9, 3.868426178908744*^9, 
   3.8684262319216833`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"1433be07-ad8e-41f9-804e-757719d07f3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vxp", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866870477303927*^9, 3.86687049895669*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"569580b0-83c6-4c03-8287-4f1e417a5b4d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "vxm"}], " ", 
    SuperscriptBox["x", "2"]}], "-", 
   RowBox[{"2", " ", "vym", " ", "x", " ", "y"}], "+", 
   RowBox[{"vxm", " ", 
    SuperscriptBox["y", "2"]}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{{3.8668704877258244`*^9, 3.866870544269699*^9}, 
   3.866870881006742*^9, {3.866870946360498*^9, 3.866870980137314*^9}, 
   3.86842498543893*^9, 3.868425701279454*^9, 3.8684257701237288`*^9, 
   3.868426101814633*^9, 3.868426178924955*^9, 3.8684262319412413`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"4dee2cf7-235c-4734-9233-2990184e30a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vyp", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866870513454626*^9, 3.866870515370721*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"93bbff62-aab2-426e-9ee6-ccfd9afdebb5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vym", " ", 
    SuperscriptBox["x", "2"]}], "-", 
   RowBox[{"2", " ", "vxm", " ", "x", " ", "y"}], "-", 
   RowBox[{"vym", " ", 
    SuperscriptBox["y", "2"]}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{{3.8668705157387533`*^9, 3.866870544286558*^9}, 
   3.866870881018455*^9, {3.866870946394814*^9, 3.866870980163497*^9}, 
   3.868424985482911*^9, 3.868425701297954*^9, 3.868425770148512*^9, 
   3.868426101832168*^9, 3.868426178950241*^9, 3.868426231984097*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"f27f3ce3-b5b8-40d7-85d8-0013711d8d51"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coordenadas polares", "Section",
 CellChangeTimes->{{3.868425607626554*^9, 
  3.868425634316155*^9}},ExpressionUUID->"446b5cf0-06d8-4d8b-a37d-\
e0d403d34d6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"x", "^", "2"}], "+", 
     RowBox[{"y", "^", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425639279722*^9, 3.868425670257605*^9}, {
  3.868425705329598*^9, 3.868425710004726*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"eb51a77c-b12c-4464-8346-d2889bf3de74"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"ArcTan", "[", 
    FractionBox["y", "x"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425717809126*^9, 3.868425772706194*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"b5010030-5548-4c25-83eb-a40f8b1738e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vr", "[", 
    RowBox[{"x_", ",", "y_", ",", "vx_", ",", "vy_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "*", "vx"}], "+", 
     RowBox[{"y", "*", "vy"}]}], 
    RowBox[{"r", "[", 
     RowBox[{"x", ",", "y"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425812150847*^9, 3.8684258666376123`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"4a98f018-bbc0-4365-86ac-fb170139225a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x_", ",", "y_", ",", "vx_", ",", "vy_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox["y", "x"], ")"}], "^", "2"}]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "*", "vy"}], "-", 
       RowBox[{"y", "*", "vx"}]}], 
      RowBox[{"x", "^", "2"}]], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425868796996*^9, 3.868425975849535*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"7df22e68-7e1d-4d16-a34e-357e3b8fd173"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrm", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"vr", "[", 
    RowBox[{"x", ",", "y", ",", "vxm", ",", "vym"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.868426023417272*^9, 3.8684260380322027`*^9}, {
  3.868426145444209*^9, 3.868426156782497*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"f2c61593-eb84-4d9b-8171-36e1b0bacc52"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vxm", " ", "x"}], "+", 
   RowBox[{"vym", " ", "y"}]}], 
  SqrtBox[
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    SuperscriptBox["y", "2"]}]]]], "Output",
 CellChangeTimes->{
  3.868426038622073*^9, 3.868426101878962*^9, {3.86842615745266*^9, 
   3.868426179005967*^9}, 3.8684262320276623`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"e459726a-ab32-4712-a8c6-874f4629f220"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]m", "=", 
  RowBox[{"FullSimplify", " ", "[", 
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x", ",", "y", ",", "vxm", ",", "vym"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8684260637897167`*^9, 3.868426077188178*^9}, {
  3.868426130720767*^9, 3.8684261416823997`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"faef5c2b-db6f-4882-a176-6a6cf742de9f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vym", " ", "x"}], "-", 
   RowBox[{"vxm", " ", "y"}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{{3.868426071915614*^9, 3.868426101898941*^9}, 
   3.8684261422035303`*^9, 3.868426179022448*^9, 3.868426232044532*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"af8a7690-f5a0-44ba-99f2-5fd2359d8641"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrp", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"vr", "[", 
    RowBox[{"x", ",", "y", ",", "vxp", ",", "vyp"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.868426023417272*^9, 3.8684260380322027`*^9}, {
  3.868426079803681*^9, 3.868426084129588*^9}, {3.868426161627294*^9, 
  3.868426166965851*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"78d6b930-3e5b-4ac5-9c53-ba75607ee1d7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"vxm", " ", "x"}], "+", 
    RowBox[{"vym", " ", "y"}]}], 
   SqrtBox[
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     SuperscriptBox["y", "2"]}]]]}]], "Output",
 CellChangeTimes->{3.8684261019216413`*^9, 3.868426179047941*^9, 
  3.868426232061226*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"6a83f031-cd77-4c3e-a8d5-f7ed7d220fbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]p", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x", ",", "y", ",", "vxp", ",", "vyp"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8684260637897167`*^9, 3.868426099525099*^9}, {
  3.8684261693390627`*^9, 3.8684261760919313`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"96bbcdf5-83d9-47ac-baf4-1d8ddab629a9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vym", " ", "x"}], "-", 
   RowBox[{"vxm", " ", "y"}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{
  3.868426101941887*^9, {3.8684261765533867`*^9, 3.868426179067127*^9}, 
   3.8684262320763493`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"9d4b534b-41c1-4fcb-bc6d-9b6f17e7ff72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrp", "\[Equal]", 
  RowBox[{"-", "vrm"}]}]], "Input",
 CellChangeTimes->{{3.868426200785589*^9, 3.868426210922269*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"574804ef-6e27-4c72-822a-75ab24e658e2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.868426211319642*^9, 3.868426232091564*^9}},
 CellLabel->
  "Out[110]=",ExpressionUUID->"2cc83c84-b7e9-4c11-8a16-dc3f5a051333"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]p", "==", "v\[Theta]m"}]], "Input",
 CellChangeTimes->{{3.868426213522791*^9, 3.868426229829199*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"f531296a-e425-4008-acf2-227df52fb3ed"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.868426225367153*^9, 3.868426232114313*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"3aebe28d-081c-4689-8d9c-5dc8b809e4c3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instante de impacto", "Section",
 CellChangeTimes->{{3.868425607626554*^9, 
  3.868425614738451*^9}},ExpressionUUID->"970038da-736f-4923-b0f7-\
8d4a597ac877"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"x", "[", "t_", "]"}], "=", 
   RowBox[{"x0", "+", 
    RowBox[{
     FractionBox["vx0", "\[Gamma]"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Gamma]"}], "*", "t"}], "]"}]}], ")"}]}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.866870672281035*^9, 3.8668707176207247`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"b58ac8a3-6f02-4155-8eff-2c92149f9600"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"x0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vx0", "=", "\[Gamma]"}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8668707938995447`*^9, 3.866870813592404*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"d72271c6-db95-4cf8-824b-d92780555303"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"tast", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], "\[Equal]", 
       FractionBox["1", 
        RowBox[{"Sqrt", "[", "2", "]"}]]}], ",", "t", ",", "Reals"}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.866870733507278*^9, 3.866870781025227*^9}, {
  3.86687082836806*^9, 3.8668708325402117`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"2e1f7eeb-0c02-4401-903b-3a0ce9004069"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"vxm", "=", 
     RowBox[{
      RowBox[{"x", "'"}], "[", "tast", "]"}]}], ",", 
    RowBox[{"vym", "=", 
     RowBox[{
      RowBox[{"x", "'"}], "[", "tast", "]"}]}], ",", 
    RowBox[{"x", "=", 
     RowBox[{"x", "[", "tast", "]"}]}], ",", " ", 
    RowBox[{"y", "=", "x"}]}], "}"}], "*)"}]], "Input",
 CellChangeTimes->{{3.866870555767556*^9, 3.866870585775504*^9}, 
   3.866870725107121*^9, {3.866870871432872*^9, 3.86687097808736*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"f1a285c0-01eb-4144-a45e-11a064937ca4"],

Cell[BoxData[
 RowBox[{"(*", "vxp", "*)"}]], "Input",
 CellChangeTimes->{{3.866870988849534*^9, 3.8668709894221087`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"bff167e9-823e-4ff4-98b8-240760789b1d"],

Cell[BoxData[
 RowBox[{"(*", "vyp", "*)"}]], "Input",
 CellChangeTimes->{{3.866870991303495*^9, 3.866870991921031*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"aa88f4e3-0974-40ee-bca4-ee8bca0f8909"]
}, Open  ]]
},
WindowSize->{959.25, 765.},
WindowMargins->{{0, Automatic}, {Automatic, 22.5}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d0098a17-2258-4903-8f3a-27119c291356"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 284, 5, 29, "Input",ExpressionUUID->"1268e00a-23f0-4d3b-b96b-080710529874"],
Cell[845, 27, 491, 13, 46, "Input",ExpressionUUID->"1774bdfc-e0bd-4683-9dce-aa6d200a9d30"],
Cell[1339, 42, 409, 11, 29, "Input",ExpressionUUID->"d440af38-eb40-4ab4-ba65-0c17de9e7c99"],
Cell[CellGroupData[{
Cell[1773, 57, 412, 10, 29, "Input",ExpressionUUID->"8486fe7c-dc53-4b4f-b562-df06eb5a5445"],
Cell[2188, 69, 1401, 38, 54, "Output",ExpressionUUID->"1433be07-ad8e-41f9-804e-757719d07f3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3626, 112, 289, 7, 29, "Input",ExpressionUUID->"569580b0-83c6-4c03-8287-4f1e417a5b4d"],
Cell[3918, 121, 690, 17, 54, "Output",ExpressionUUID->"4dee2cf7-235c-4734-9233-2990184e30a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4645, 143, 290, 7, 29, "Input",ExpressionUUID->"93bbff62-aab2-426e-9ee6-ccfd9afdebb5"],
Cell[4938, 152, 667, 16, 54, "Output",ExpressionUUID->"f27f3ce3-b5b8-40d7-85d8-0013711d8d51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5642, 173, 164, 3, 68, "Section",ExpressionUUID->"446b5cf0-06d8-4d8b-a37d-e0d403d34d6e"],
Cell[5809, 178, 430, 12, 29, "Input",ExpressionUUID->"eb51a77c-b12c-4464-8346-d2889bf3de74"],
Cell[6242, 192, 336, 9, 43, "Input",ExpressionUUID->"b5010030-5548-4c25-83eb-a40f8b1738e5"],
Cell[6581, 203, 456, 13, 46, "Input",ExpressionUUID->"4a98f018-bbc0-4365-86ac-fb170139225a"],
Cell[7040, 218, 615, 19, 55, "Input",ExpressionUUID->"7df22e68-7e1d-4d16-a34e-357e3b8fd173"],
Cell[CellGroupData[{
Cell[7680, 241, 371, 9, 29, "Input",ExpressionUUID->"f2c61593-eb84-4d9b-8171-36e1b0bacc52"],
Cell[8054, 252, 434, 13, 53, "Output",ExpressionUUID->"e459726a-ab32-4712-a8c6-874f4629f220"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8525, 270, 392, 9, 29, "Input",ExpressionUUID->"faef5c2b-db6f-4882-a176-6a6cf742de9f"],
Cell[8920, 281, 417, 11, 50, "Output",ExpressionUUID->"af8a7690-f5a0-44ba-99f2-5fd2359d8641"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9374, 297, 420, 10, 29, "Input",ExpressionUUID->"78d6b930-3e5b-4ac5-9c53-ba75607ee1d7"],
Cell[9797, 309, 410, 13, 53, "Output",ExpressionUUID->"6a83f031-cd77-4c3e-a8d5-f7ed7d220fbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10244, 327, 389, 9, 29, "Input",ExpressionUUID->"96bbcdf5-83d9-47ac-baf4-1d8ddab629a9"],
Cell[10636, 338, 400, 12, 50, "Output",ExpressionUUID->"9d4b534b-41c1-4fcb-bc6d-9b6f17e7ff72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11073, 355, 227, 5, 29, "Input",ExpressionUUID->"574804ef-6e27-4c72-822a-75ab24e658e2"],
Cell[11303, 362, 180, 3, 33, "Output",ExpressionUUID->"2cc83c84-b7e9-4c11-8a16-dc3f5a051333"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11520, 370, 217, 4, 29, "Input",ExpressionUUID->"f531296a-e425-4008-acf2-227df52fb3ed"],
Cell[11740, 376, 180, 3, 33, "Output",ExpressionUUID->"3aebe28d-081c-4689-8d9c-5dc8b809e4c3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11969, 385, 164, 3, 68, "Section",ExpressionUUID->"970038da-736f-4923-b0f7-8d4a597ac877"],
Cell[12136, 390, 485, 15, 36, "Input",ExpressionUUID->"b58ac8a3-6f02-4155-8eff-2c92149f9600"],
Cell[12624, 407, 341, 9, 51, "Input",ExpressionUUID->"d72271c6-db95-4cf8-824b-d92780555303"],
Cell[12968, 418, 575, 16, 38, "Input",ExpressionUUID->"2e1f7eeb-0c02-4401-903b-3a0ce9004069"],
Cell[13546, 436, 593, 16, 29, "Input",ExpressionUUID->"f1a285c0-01eb-4144-a45e-11a064937ca4"],
Cell[14142, 454, 204, 4, 29, "Input",ExpressionUUID->"bff167e9-823e-4ff4-98b8-240760789b1d"],
Cell[14349, 460, 202, 4, 29, "Input",ExpressionUUID->"aa88f4e3-0974-40ee-bca4-ee8bca0f8909"]
}, Open  ]]
}
]
*)



==> simulation/billiard.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18290,        535]
NotebookOptionsPosition[     14567,        467]
NotebookOutlinePosition[     14962,        483]
CellTagsIndexPosition[     14919,        480]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{"vxp", ",", "vyp", ",", "vxm", ",", "vym", ",", "x", ",", "y"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8668705209414387`*^9, 3.8668705405531693`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"1268e00a-23f0-4d3b-b96b-080710529874"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec1", "=", 
   RowBox[{
    RowBox[{"vxp", "-", 
     RowBox[{
      FractionBox["x", "y"], "vyp"}]}], "==", 
    RowBox[{"vxm", "-", 
     RowBox[{
      FractionBox["x", "y"], "vym"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8668697662684813`*^9, 3.866869770694428*^9}, {
  3.866869828975039*^9, 3.8668698832758093`*^9}, {3.866870859755083*^9, 
  3.866870863605548*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"1774bdfc-e0bd-4683-9dce-aa6d200a9d30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"vxp", "^", "2"}], "+", 
     RowBox[{"vyp", "^", "2"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"vxm", "^", "2"}], "+", 
     RowBox[{"vym", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8668698844228573`*^9, 3.866869922113882*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"d440af38-eb40-4ab4-ba65-0c17de9e7c99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ec1", ",", "ec2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"vxp", ",", "vyp"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866869928132349*^9, 3.866869952068399*^9}, {
  3.866870474002294*^9, 3.866870475476622*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"8486fe7c-dc53-4b4f-b562-df06eb5a5445"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vxp", "\[Rule]", "vxm"}], ",", 
     RowBox[{"vyp", "\[Rule]", "vym"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vxp", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "vxm"}], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", "vym", " ", "x", " ", "y"}], "+", 
        RowBox[{"vxm", " ", 
         SuperscriptBox["y", "2"]}]}], 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"]}]]}], ",", 
     RowBox[{"vyp", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"vym", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", "vxm", " ", "x", " ", "y"}], "-", 
        RowBox[{"vym", " ", 
         SuperscriptBox["y", "2"]}]}], 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.866869952717857*^9, 3.866870476191786*^9, {3.866870518171772*^9, 
   3.866870544250906*^9}, 3.8668708809938393`*^9, {3.866870946347866*^9, 
   3.866870980127254*^9}, 3.86842498541435*^9, 3.868425701260048*^9, 
   3.8684257701116753`*^9, 3.868426101799095*^9, 3.868426178908744*^9, 
   3.8684262319216833`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"1433be07-ad8e-41f9-804e-757719d07f3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vxp", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866870477303927*^9, 3.86687049895669*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"569580b0-83c6-4c03-8287-4f1e417a5b4d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "vxm"}], " ", 
    SuperscriptBox["x", "2"]}], "-", 
   RowBox[{"2", " ", "vym", " ", "x", " ", "y"}], "+", 
   RowBox[{"vxm", " ", 
    SuperscriptBox["y", "2"]}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{{3.8668704877258244`*^9, 3.866870544269699*^9}, 
   3.866870881006742*^9, {3.866870946360498*^9, 3.866870980137314*^9}, 
   3.86842498543893*^9, 3.868425701279454*^9, 3.8684257701237288`*^9, 
   3.868426101814633*^9, 3.868426178924955*^9, 3.8684262319412413`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"4dee2cf7-235c-4734-9233-2990184e30a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vyp", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866870513454626*^9, 3.866870515370721*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"93bbff62-aab2-426e-9ee6-ccfd9afdebb5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vym", " ", 
    SuperscriptBox["x", "2"]}], "-", 
   RowBox[{"2", " ", "vxm", " ", "x", " ", "y"}], "-", 
   RowBox[{"vym", " ", 
    SuperscriptBox["y", "2"]}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{{3.8668705157387533`*^9, 3.866870544286558*^9}, 
   3.866870881018455*^9, {3.866870946394814*^9, 3.866870980163497*^9}, 
   3.868424985482911*^9, 3.868425701297954*^9, 3.868425770148512*^9, 
   3.868426101832168*^9, 3.868426178950241*^9, 3.868426231984097*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"f27f3ce3-b5b8-40d7-85d8-0013711d8d51"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coordenadas polares", "Section",
 CellChangeTimes->{{3.868425607626554*^9, 
  3.868425634316155*^9}},ExpressionUUID->"446b5cf0-06d8-4d8b-a37d-\
e0d403d34d6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"x", "^", "2"}], "+", 
     RowBox[{"y", "^", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425639279722*^9, 3.868425670257605*^9}, {
  3.868425705329598*^9, 3.868425710004726*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"eb51a77c-b12c-4464-8346-d2889bf3de74"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"ArcTan", "[", 
    FractionBox["y", "x"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425717809126*^9, 3.868425772706194*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"b5010030-5548-4c25-83eb-a40f8b1738e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vr", "[", 
    RowBox[{"x_", ",", "y_", ",", "vx_", ",", "vy_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "*", "vx"}], "+", 
     RowBox[{"y", "*", "vy"}]}], 
    RowBox[{"r", "[", 
     RowBox[{"x", ",", "y"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425812150847*^9, 3.8684258666376123`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"4a98f018-bbc0-4365-86ac-fb170139225a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x_", ",", "y_", ",", "vx_", ",", "vy_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox["y", "x"], ")"}], "^", "2"}]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "*", "vy"}], "-", 
       RowBox[{"y", "*", "vx"}]}], 
      RowBox[{"x", "^", "2"}]], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425868796996*^9, 3.868425975849535*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"7df22e68-7e1d-4d16-a34e-357e3b8fd173"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrm", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"vr", "[", 
    RowBox[{"x", ",", "y", ",", "vxm", ",", "vym"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.868426023417272*^9, 3.8684260380322027`*^9}, {
  3.868426145444209*^9, 3.868426156782497*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"f2c61593-eb84-4d9b-8171-36e1b0bacc52"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vxm", " ", "x"}], "+", 
   RowBox[{"vym", " ", "y"}]}], 
  SqrtBox[
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    SuperscriptBox["y", "2"]}]]]], "Output",
 CellChangeTimes->{
  3.868426038622073*^9, 3.868426101878962*^9, {3.86842615745266*^9, 
   3.868426179005967*^9}, 3.8684262320276623`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"e459726a-ab32-4712-a8c6-874f4629f220"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]m", "=", 
  RowBox[{"FullSimplify", " ", "[", 
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x", ",", "y", ",", "vxm", ",", "vym"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8684260637897167`*^9, 3.868426077188178*^9}, {
  3.868426130720767*^9, 3.8684261416823997`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"faef5c2b-db6f-4882-a176-6a6cf742de9f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vym", " ", "x"}], "-", 
   RowBox[{"vxm", " ", "y"}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{{3.868426071915614*^9, 3.868426101898941*^9}, 
   3.8684261422035303`*^9, 3.868426179022448*^9, 3.868426232044532*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"af8a7690-f5a0-44ba-99f2-5fd2359d8641"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrp", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"vr", "[", 
    RowBox[{"x", ",", "y", ",", "vxp", ",", "vyp"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.868426023417272*^9, 3.8684260380322027`*^9}, {
  3.868426079803681*^9, 3.868426084129588*^9}, {3.868426161627294*^9, 
  3.868426166965851*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"78d6b930-3e5b-4ac5-9c53-ba75607ee1d7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"vxm", " ", "x"}], "+", 
    RowBox[{"vym", " ", "y"}]}], 
   SqrtBox[
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     SuperscriptBox["y", "2"]}]]]}]], "Output",
 CellChangeTimes->{3.8684261019216413`*^9, 3.868426179047941*^9, 
  3.868426232061226*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"6a83f031-cd77-4c3e-a8d5-f7ed7d220fbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]p", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x", ",", "y", ",", "vxp", ",", "vyp"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8684260637897167`*^9, 3.868426099525099*^9}, {
  3.8684261693390627`*^9, 3.8684261760919313`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"96bbcdf5-83d9-47ac-baf4-1d8ddab629a9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vym", " ", "x"}], "-", 
   RowBox[{"vxm", " ", "y"}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{
  3.868426101941887*^9, {3.8684261765533867`*^9, 3.868426179067127*^9}, 
   3.8684262320763493`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"9d4b534b-41c1-4fcb-bc6d-9b6f17e7ff72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrp", "\[Equal]", 
  RowBox[{"-", "vrm"}]}]], "Input",
 CellChangeTimes->{{3.868426200785589*^9, 3.868426210922269*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"574804ef-6e27-4c72-822a-75ab24e658e2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.868426211319642*^9, 3.868426232091564*^9}},
 CellLabel->
  "Out[110]=",ExpressionUUID->"2cc83c84-b7e9-4c11-8a16-dc3f5a051333"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]p", "==", "v\[Theta]m"}]], "Input",
 CellChangeTimes->{{3.868426213522791*^9, 3.868426229829199*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"f531296a-e425-4008-acf2-227df52fb3ed"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.868426225367153*^9, 3.868426232114313*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"3aebe28d-081c-4689-8d9c-5dc8b809e4c3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instante de impacto", "Section",
 CellChangeTimes->{{3.868425607626554*^9, 
  3.868425614738451*^9}},ExpressionUUID->"970038da-736f-4923-b0f7-\
8d4a597ac877"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"x", "[", "t_", "]"}], "=", 
   RowBox[{"x0", "+", 
    RowBox[{
     FractionBox["vx0", "\[Gamma]"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Gamma]"}], "*", "t"}], "]"}]}], ")"}]}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.866870672281035*^9, 3.8668707176207247`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"b58ac8a3-6f02-4155-8eff-2c92149f9600"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"x0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vx0", "=", "\[Gamma]"}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8668707938995447`*^9, 3.866870813592404*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"d72271c6-db95-4cf8-824b-d92780555303"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"tast", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], "\[Equal]", 
       FractionBox["1", 
        RowBox[{"Sqrt", "[", "2", "]"}]]}], ",", "t", ",", "Reals"}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.866870733507278*^9, 3.866870781025227*^9}, {
  3.86687082836806*^9, 3.8668708325402117`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"2e1f7eeb-0c02-4401-903b-3a0ce9004069"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"vxm", "=", 
     RowBox[{
      RowBox[{"x", "'"}], "[", "tast", "]"}]}], ",", 
    RowBox[{"vym", "=", 
     RowBox[{
      RowBox[{"x", "'"}], "[", "tast", "]"}]}], ",", 
    RowBox[{"x", "=", 
     RowBox[{"x", "[", "tast", "]"}]}], ",", " ", 
    RowBox[{"y", "=", "x"}]}], "}"}], "*)"}]], "Input",
 CellChangeTimes->{{3.866870555767556*^9, 3.866870585775504*^9}, 
   3.866870725107121*^9, {3.866870871432872*^9, 3.86687097808736*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"f1a285c0-01eb-4144-a45e-11a064937ca4"],

Cell[BoxData[
 RowBox[{"(*", "vxp", "*)"}]], "Input",
 CellChangeTimes->{{3.866870988849534*^9, 3.8668709894221087`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"bff167e9-823e-4ff4-98b8-240760789b1d"],

Cell[BoxData[
 RowBox[{"(*", "vyp", "*)"}]], "Input",
 CellChangeTimes->{{3.866870991303495*^9, 3.866870991921031*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"aa88f4e3-0974-40ee-bca4-ee8bca0f8909"]
}, Open  ]]
},
WindowSize->{959.25, 765.},
WindowMargins->{{0, Automatic}, {Automatic, 22.5}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d0098a17-2258-4903-8f3a-27119c291356"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 284, 5, 29, "Input",ExpressionUUID->"1268e00a-23f0-4d3b-b96b-080710529874"],
Cell[845, 27, 491, 13, 46, "Input",ExpressionUUID->"1774bdfc-e0bd-4683-9dce-aa6d200a9d30"],
Cell[1339, 42, 409, 11, 29, "Input",ExpressionUUID->"d440af38-eb40-4ab4-ba65-0c17de9e7c99"],
Cell[CellGroupData[{
Cell[1773, 57, 412, 10, 29, "Input",ExpressionUUID->"8486fe7c-dc53-4b4f-b562-df06eb5a5445"],
Cell[2188, 69, 1401, 38, 54, "Output",ExpressionUUID->"1433be07-ad8e-41f9-804e-757719d07f3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3626, 112, 289, 7, 29, "Input",ExpressionUUID->"569580b0-83c6-4c03-8287-4f1e417a5b4d"],
Cell[3918, 121, 690, 17, 54, "Output",ExpressionUUID->"4dee2cf7-235c-4734-9233-2990184e30a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4645, 143, 290, 7, 29, "Input",ExpressionUUID->"93bbff62-aab2-426e-9ee6-ccfd9afdebb5"],
Cell[4938, 152, 667, 16, 54, "Output",ExpressionUUID->"f27f3ce3-b5b8-40d7-85d8-0013711d8d51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5642, 173, 164, 3, 68, "Section",ExpressionUUID->"446b5cf0-06d8-4d8b-a37d-e0d403d34d6e"],
Cell[5809, 178, 430, 12, 29, "Input",ExpressionUUID->"eb51a77c-b12c-4464-8346-d2889bf3de74"],
Cell[6242, 192, 336, 9, 43, "Input",ExpressionUUID->"b5010030-5548-4c25-83eb-a40f8b1738e5"],
Cell[6581, 203, 456, 13, 46, "Input",ExpressionUUID->"4a98f018-bbc0-4365-86ac-fb170139225a"],
Cell[7040, 218, 615, 19, 55, "Input",ExpressionUUID->"7df22e68-7e1d-4d16-a34e-357e3b8fd173"],
Cell[CellGroupData[{
Cell[7680, 241, 371, 9, 29, "Input",ExpressionUUID->"f2c61593-eb84-4d9b-8171-36e1b0bacc52"],
Cell[8054, 252, 434, 13, 53, "Output",ExpressionUUID->"e459726a-ab32-4712-a8c6-874f4629f220"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8525, 270, 392, 9, 29, "Input",ExpressionUUID->"faef5c2b-db6f-4882-a176-6a6cf742de9f"],
Cell[8920, 281, 417, 11, 50, "Output",ExpressionUUID->"af8a7690-f5a0-44ba-99f2-5fd2359d8641"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9374, 297, 420, 10, 29, "Input",ExpressionUUID->"78d6b930-3e5b-4ac5-9c53-ba75607ee1d7"],
Cell[9797, 309, 410, 13, 53, "Output",ExpressionUUID->"6a83f031-cd77-4c3e-a8d5-f7ed7d220fbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10244, 327, 389, 9, 29, "Input",ExpressionUUID->"96bbcdf5-83d9-47ac-baf4-1d8ddab629a9"],
Cell[10636, 338, 400, 12, 50, "Output",ExpressionUUID->"9d4b534b-41c1-4fcb-bc6d-9b6f17e7ff72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11073, 355, 227, 5, 29, "Input",ExpressionUUID->"574804ef-6e27-4c72-822a-75ab24e658e2"],
Cell[11303, 362, 180, 3, 33, "Output",ExpressionUUID->"2cc83c84-b7e9-4c11-8a16-dc3f5a051333"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11520, 370, 217, 4, 29, "Input",ExpressionUUID->"f531296a-e425-4008-acf2-227df52fb3ed"],
Cell[11740, 376, 180, 3, 33, "Output",ExpressionUUID->"3aebe28d-081c-4689-8d9c-5dc8b809e4c3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11969, 385, 164, 3, 68, "Section",ExpressionUUID->"970038da-736f-4923-b0f7-8d4a597ac877"],
Cell[12136, 390, 485, 15, 36, "Input",ExpressionUUID->"b58ac8a3-6f02-4155-8eff-2c92149f9600"],
Cell[12624, 407, 341, 9, 51, "Input",ExpressionUUID->"d72271c6-db95-4cf8-824b-d92780555303"],
Cell[12968, 418, 575, 16, 38, "Input",ExpressionUUID->"2e1f7eeb-0c02-4401-903b-3a0ce9004069"],
Cell[13546, 436, 593, 16, 29, "Input",ExpressionUUID->"f1a285c0-01eb-4144-a45e-11a064937ca4"],
Cell[14142, 454, 204, 4, 29, "Input",ExpressionUUID->"bff167e9-823e-4ff4-98b8-240760789b1d"],
Cell[14349, 460, 202, 4, 29, "Input",ExpressionUUID->"aa88f4e3-0974-40ee-bca4-ee8bca0f8909"]
}, Open  ]]
}
]
*)



==> simulation/billiard_contact.py <==
from math import *
from pylab import *
import numpy as np
import scipy as sp
from scipy.integrate import odeint
import matplotlib.pyplot as pyplot
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42


gamma = 10**(-4)
# gamma = .25
# gamma = 0.05
# T = 2500
T = 50
dt = 10**(-3)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
ff = [1]*len(t); ffd = [0]*len(t)



# Initial values

x[0] = 0.5  #0.25
y[0] = 0   #0.5
xd[0] = 1
yd[0] = 1

r0 = np.sqrt(x[0]**2+y[0]**2)
rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

print ('r0 =',r0,'rd0 =',rd0)

th0 = np.arctan(y[0]/x[0])
thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

print ('th0 =',th0,'thd0 =',thd0)

mu = thd0*r0**2
print ('mu = ',mu)



# Differential equations of motion
def g(y, t):
    y0 = y[0]
    y1 = y[1]
    y2 = -gamma*y0 + mu/y0*np.exp(-gamma*t) 
    y3 = mu/(y0**2)*np.exp(-gamma*t)
    return y1, y2, y3



rinit = r0, rd0, th0
rn = odeint(g, rinit, t)

print('Numerical impacts (reduced)')


rnew = np.zeros((len(t),3))
for j in range(0,len(t)):
	rnew[j,0] = rn[j,0]
	rnew[j,1] = rn[j,1]
	rnew[j,2] = rn[j,2]



# Impact map in the impact surface
for j in range(0,len(t)-1):
	if rnew[j+1,0]**2 >= ff[j+1]:
		print (t[j+1])
		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
		# rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
		rst = -rnew[j,1]
		thetast = rnew[j, 2]
		r2init = rnew[j,0], rst, thetast
		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
		r2 = odeint(g, r2init, t2)
        
		for n in range(0,len(t2)):
			rnew[j+1+n,0] = r2[n,0]
			rnew[j+1+n,1] = r2[n,1]
			rnew[j+1+n,2] = r2[n,2]


# To avoid problems in the definition of the last value
rnewc=np.zeros(len(t))
for n in range(0,len(t)):
    rnewc[n] = rnew[n,0]**2
    
    

     
    

############ graphics
    
hst = (len(t)-2)



th = [ii*.02 for ii in range(0,320)]

# theta goes from 0 to 2pi
theta = np.linspace(0, 2*np.pi, 100)

# the radius of the circle
r = np.sqrt(1)

# compute x1 and x2
x1 = r*np.cos(theta)
x2 = r*np.sin(theta)


fig2 = pyplot.figure(figsize=(5,5),dpi=180)
pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
            '--',color='m',linewidth=1,label='Numerical solution')
pyplot.plot(x1,x2,'g')
pyplot.xticks([-1,-.5,0,.5,1])
pyplot.yticks([-1,-.5,0,.5,1])
pyplot.legend(loc='lower left',fontsize=10)
pyplot.xlabel(r'$x$', fontsize=18)
pyplot.ylabel(r'$y$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trajectory.pdf')
# savefig('sol_trajectory.jpg')
pyplot.show()



==> simulation/billiard_contact_ellipse.py <==
from math import *
from pylab import *
import numpy as np
import scipy as sp
from scipy.integrate import odeint
import matplotlib.pyplot as pyplot
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42


# Semiaxes of the ellipse
a = .9
b = 1.1
# a = 1
# b = 1
# a = .7
# b = 1.3



gamma = 10**(-4)
# gamma = .25
# gamma = 0.05
# T = 2500
T = 100
dt = 10**(-3)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
ff = [1]*len(t); ffd = [0]*len(t)



# Initial values
x[0] = 0.5  #0.25
y[0] = 0   #0.5
# xd[0] = 1
# yd[0] = 1
xd[0] = 1
yd[0] = 1.2


r0 = np.sqrt(x[0]**2+y[0]**2)
rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

print ('r0 =',r0,'rd0 =',rd0)

th0 = np.arctan(y[0]/x[0])
thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

print ('th0 =',th0,'thd0 =',thd0)

mu = thd0*r0**2
print ('mu = ',mu)



# Differential equations of motion
def g(y, t):
    y0 = y[0] # \dot r
    y1 = y[1] # \dot \theta
    y2 = -gamma*y0 + mu/y0*np.exp(-gamma*t)  # \ddot r = ... ODE
    y3 = mu/(y0**2)*np.exp(-gamma*t)  # \dot \theta = ... ODE
    return y1, y2, y3



rinit = r0, rd0, th0
rn = odeint(g, rinit, t)

print('Numerical impacts (reduced)')


rnew = np.zeros((len(t),3))
for j in range(0,len(t)):
	rnew[j,0] = rn[j,0]
	rnew[j,1] = rn[j,1]
	rnew[j,2] = rn[j,2]



# Radius of an ellipse with semiaxes a, b
def rellipse(theta):
	return a * b / sqrt( (b*np.cos(theta))**2 + (a*np.sin(theta))**2 )


# Impact map in the impact surface
for j in range(0,len(t)-1):
	if rnew[j+1,0]**2 >= rellipse(rnew[j+1, 2])**2:
		print (t[j+1])
		# rst = -rnew[j,1]
		thetast = rnew[j, 2]
		r = rnew[j+1,1]
		vrm = rnew[j+1,1]
		theta = rnew[j+1, 2]
		vthetam = mu/(r**2)*np.exp(-gamma*dt*(j+1))
		#####
		# thetast = ((a**2 + b**2)**2 * r * vthetam \
		# 	+ 2 *  (-a**4 + b**4)  * r *  vthetam *  np.cos(2 * theta )\
		# 	+ (a**2 - b**2)**2 *  r *  vthetam *  np.cos(4 * theta ) \
		# 	+ 2  * (-a**4 + b**4)  * vrm  * np.sin(2 * theta ) \
		# 	+ (a**2 - b**2)**2 *  vrm *  np.sin(4 * theta ))/(4 *  r  * (b**4  * np.cos( theta )**2 \
		# 	+ a**4 *  np.sin(theta )**2))
		####
		rst = ( (-(a**2 + b**2)**2 * vrm \
		+ 2 *(a**4 - b**4) * vrm * np.cos(2 *theta) \
        - (a**2 - b**2)**2 *vrm * np.cos(4 * theta) \
        + 2 *(-a**4 + b**4) * r * vthetam * np.sin(2 *theta) \
        + (a**2 - b**2)**2 *r * vthetam * np.sin(4 * theta)))\
		/(4 * (b**4 * np.cos(theta)**2 + a**4 * np.sin(theta)**2))
       ####
		r2init = rnew[j,0], rst, thetast
		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
		r2 = odeint(g, r2init, t2)
        
		for n in range(0,len(t2)):
			rnew[j+1+n,0] = r2[n,0]
			rnew[j+1+n,1] = r2[n,1]
			rnew[j+1+n,2] = r2[n,2]


# To avoid problems in the definition of the last value
rnewc=np.zeros(len(t))
for n in range(0,len(t)):
    rnewc[n] = rnew[n,0]**2
    
    

     
    

############ graphics
    
hst = (len(t)-2)



th = [ii*.02 for ii in range(0,320)]

# theta goes from 0 to 2pi
theta = np.linspace(0, 2*np.pi, 100)

# the radius of the circle
r = np.sqrt(1)

# compute x1 and x2
x1 = rellipse(theta)*np.cos(theta)
x2 = rellipse(theta)*np.sin(theta)


fig2 = pyplot.figure(figsize=(5*a,5*b),dpi=180)
pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
            '--',color='m',linewidth=1,label='Numerical solution')
pyplot.plot(x1,x2,'g')
# pyplot.xticks([-1,-.5,0,.5,1])
# pyplot.yticks([-1,-.5,0,.5,1])
pyplot.xticks([-a,-a/2,0,a/2,a])
pyplot.yticks([-b,-b/2,0,b/2,b])
pyplot.legend(loc='lower left',fontsize=10)
pyplot.xlabel(r'$x$', fontsize=18)
pyplot.ylabel(r'$y$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trajectory_ellipse.pdf')
# savefig('sol_trajectory.jpg')
pyplot.show()


fig3 = pyplot.figure(figsize=(5*b,5*a),dpi=180)
pyplot.plot(rnew[:hst,0]*np.sin(rnew[:hst,2]),rnew[:hst,0]*np.cos(rnew[:hst,2]),
            '--',color='m',linewidth=1,label='Numerical solution')
pyplot.plot(x2,x1,'g')
# pyplot.xticks([-1,-.5,0,.5,1])
# pyplot.yticks([-1,-.5,0,.5,1])
pyplot.yticks([-a,-a/2,0,a/2,a])
pyplot.xticks([-b,-b/2,0,b/2,b])
pyplot.legend(loc='lower left',fontsize=10)
pyplot.xlabel(r'$y$', fontsize=18)
pyplot.ylabel(r'$x$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trajectory_ellipse_rotated.pdf')
# savefig('sol_trajectory.jpg')
pyplot.show()



==> simulation/billiard_ellipse.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     27541,        814]
NotebookOptionsPosition[     23542,        743]
NotebookOutlinePosition[     23907,        759]
CellTagsIndexPosition[     23864,        756]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "vxp", ",", "vyp", ",", "vxm", ",", "vym", ",", "x", ",", "y", ",", "a", 
   ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.8668705209414387`*^9, 3.8668705405531693`*^9}, {
  3.869802185329566*^9, 3.86980218602857*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"1268e00a-23f0-4d3b-b96b-080710529874"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "=", "1"}], ",", 
     RowBox[{"b", "=", "1"}]}], "}"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.869802173282913*^9, 3.8698022013153143`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"54479b8b-7b9b-4588-a99d-5fb75f5b1c7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", "2"}], "*", "vxp"}], "-", 
     RowBox[{
      RowBox[{"b", "^", "2"}], "*", 
      FractionBox["x", "y"], "vyp"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", "2"}], "*", "vxm"}], "-", 
     RowBox[{
      RowBox[{"b", "^", "2"}], "*", 
      FractionBox["x", "y"], "vym"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8668697662684813`*^9, 3.866869770694428*^9}, {
  3.866869828975039*^9, 3.8668698832758093`*^9}, {3.866870859755083*^9, 
  3.866870863605548*^9}, {3.86980201340486*^9, 3.8698020311653*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"1774bdfc-e0bd-4683-9dce-aa6d200a9d30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ec2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"vxp", "^", "2"}], "+", 
     RowBox[{"vyp", "^", "2"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"vxm", "^", "2"}], "+", 
     RowBox[{"vym", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8668698844228573`*^9, 3.866869922113882*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"d440af38-eb40-4ab4-ba65-0c17de9e7c99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ec1", ",", "ec2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"vxp", ",", "vyp"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866869928132349*^9, 3.866869952068399*^9}, {
  3.866870474002294*^9, 3.866870475476622*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"8486fe7c-dc53-4b4f-b562-df06eb5a5445"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vxp", "\[Rule]", "vxm"}], ",", 
     RowBox[{"vyp", "\[Rule]", "vym"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vxp", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["b", "4"]}], " ", "vxm", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["b", "2"], " ", "vym", " ", "x", " ", "y"}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", "vxm", " ", 
         SuperscriptBox["y", "2"]}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "2"]}]}]]}], ",", 
     RowBox[{"vyp", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "4"], " ", "vym", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["b", "2"], " ", "vxm", " ", "x", " ", "y"}], "-", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", "vym", " ", 
         SuperscriptBox["y", "2"]}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["b", "4"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["y", "2"]}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.866869952717857*^9, 3.866870476191786*^9, {3.866870518171772*^9, 
   3.866870544250906*^9}, 3.8668708809938393`*^9, {3.866870946347866*^9, 
   3.866870980127254*^9}, 3.86842498541435*^9, 3.868425701260048*^9, 
   3.8684257701116753`*^9, 3.868426101799095*^9, 3.868426178908744*^9, 
   3.8684262319216833`*^9, 3.869802036245987*^9, {3.869802188484495*^9, 
   3.8698022037184763`*^9}, {3.869802449484644*^9, 3.869802461485767*^9}},
 CellLabel->
  "Out[102]=",ExpressionUUID->"e499e5e5-c289-404f-9a7d-4ff18b94adc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vxp", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866870477303927*^9, 3.86687049895669*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"569580b0-83c6-4c03-8287-4f1e417a5b4d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["b", "4"]}], " ", "vxm", " ", 
    SuperscriptBox["x", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["b", "2"], " ", "vym", " ", "x", " ", "y"}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", "vxm", " ", 
    SuperscriptBox["y", "2"]}]}], 
  RowBox[{
   RowBox[{
    SuperscriptBox["b", "4"], " ", 
    SuperscriptBox["x", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["y", "2"]}]}]]], "Output",
 CellChangeTimes->{{3.8668704877258244`*^9, 3.866870544269699*^9}, 
   3.866870881006742*^9, {3.866870946360498*^9, 3.866870980137314*^9}, 
   3.86842498543893*^9, 3.868425701279454*^9, 3.8684257701237288`*^9, 
   3.868426101814633*^9, 3.868426178924955*^9, 3.8684262319412413`*^9, 
   3.869802036282102*^9, {3.869802188521192*^9, 3.8698022037559566`*^9}, {
   3.869802449512974*^9, 3.869802461515972*^9}},
 CellLabel->
  "Out[103]=",ExpressionUUID->"75f23309-6670-4b6c-a9c1-c42836543b6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vyp", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.866870513454626*^9, 3.866870515370721*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"93bbff62-aab2-426e-9ee6-ccfd9afdebb5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["b", "4"], " ", "vym", " ", 
    SuperscriptBox["x", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["b", "2"], " ", "vxm", " ", "x", " ", "y"}], "-", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", "vym", " ", 
    SuperscriptBox["y", "2"]}]}], 
  RowBox[{
   RowBox[{
    SuperscriptBox["b", "4"], " ", 
    SuperscriptBox["x", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["y", "2"]}]}]]], "Output",
 CellChangeTimes->{{3.8668705157387533`*^9, 3.866870544286558*^9}, 
   3.866870881018455*^9, {3.866870946394814*^9, 3.866870980163497*^9}, 
   3.868424985482911*^9, 3.868425701297954*^9, 3.868425770148512*^9, 
   3.868426101832168*^9, 3.868426178950241*^9, 3.868426231984097*^9, 
   3.869802036317463*^9, {3.869802188561165*^9, 3.869802203790656*^9}, {
   3.86980244954638*^9, 3.86980246155088*^9}},
 CellLabel->
  "Out[104]=",ExpressionUUID->"14b9adc6-4fda-420e-b2e3-69a3aff8a985"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coordenadas polares", "Section",
 CellChangeTimes->{{3.868425607626554*^9, 
  3.868425634316155*^9}},ExpressionUUID->"446b5cf0-06d8-4d8b-a37d-\
e0d403d34d6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"x", "^", "2"}], "+", 
     RowBox[{"y", "^", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425639279722*^9, 3.868425670257605*^9}, {
  3.868425705329598*^9, 3.868425710004726*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"eb51a77c-b12c-4464-8346-d2889bf3de74"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"ArcTan", "[", 
    FractionBox["y", "x"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425717809126*^9, 3.868425772706194*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"b5010030-5548-4c25-83eb-a40f8b1738e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vr", "[", 
    RowBox[{"x_", ",", "y_", ",", "vx_", ",", "vy_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "*", "vx"}], "+", 
     RowBox[{"y", "*", "vy"}]}], 
    RowBox[{"r", "[", 
     RowBox[{"x", ",", "y"}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425812150847*^9, 3.8684258666376123`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"4a98f018-bbc0-4365-86ac-fb170139225a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x_", ",", "y_", ",", "vx_", ",", "vy_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox["y", "x"], ")"}], "^", "2"}]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "*", "vy"}], "-", 
       RowBox[{"y", "*", "vx"}]}], 
      RowBox[{"x", "^", "2"}]], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868425868796996*^9, 3.868425975849535*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"7df22e68-7e1d-4d16-a34e-357e3b8fd173"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrm", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"vr", "[", 
    RowBox[{"x", ",", "y", ",", "vxm", ",", "vym"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.868426023417272*^9, 3.8684260380322027`*^9}, {
  3.868426145444209*^9, 3.868426156782497*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"f2c61593-eb84-4d9b-8171-36e1b0bacc52"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vxm", " ", "x"}], "+", 
   RowBox[{"vym", " ", "y"}]}], 
  SqrtBox[
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    SuperscriptBox["y", "2"]}]]]], "Output",
 CellChangeTimes->{
  3.868426038622073*^9, 3.868426101878962*^9, {3.86842615745266*^9, 
   3.868426179005967*^9}, 3.8684262320276623`*^9, 3.869802036559864*^9, {
   3.8698021886516733`*^9, 3.869802203870654*^9}, {3.869802449611827*^9, 
   3.869802461616561*^9}},
 CellLabel->
  "Out[109]=",ExpressionUUID->"cbae83a1-9d3e-48ba-b198-616a120ac457"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]m", "=", 
  RowBox[{"FullSimplify", " ", "[", 
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x", ",", "y", ",", "vxm", ",", "vym"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8684260637897167`*^9, 3.868426077188178*^9}, {
  3.868426130720767*^9, 3.8684261416823997`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"faef5c2b-db6f-4882-a176-6a6cf742de9f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"vym", " ", "x"}], "-", 
   RowBox[{"vxm", " ", "y"}]}], 
  RowBox[{
   SuperscriptBox["x", "2"], "+", 
   SuperscriptBox["y", "2"]}]]], "Output",
 CellChangeTimes->{{3.868426071915614*^9, 3.868426101898941*^9}, 
   3.8684261422035303`*^9, 3.868426179022448*^9, 3.868426232044532*^9, 
   3.869802036596653*^9, {3.8698021886897087`*^9, 3.8698022039066477`*^9}, {
   3.86980244964037*^9, 3.869802461644577*^9}},
 CellLabel->
  "Out[110]=",ExpressionUUID->"5cfcc53f-0281-443b-a0af-51ea183c6110"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrp", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"vr", "[", 
    RowBox[{"x", ",", "y", ",", "vxp", ",", "vyp"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.868426023417272*^9, 3.8684260380322027`*^9}, {
  3.868426079803681*^9, 3.868426084129588*^9}, {3.868426161627294*^9, 
  3.868426166965851*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"78d6b930-3e5b-4ac5-9c53-ba75607ee1d7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["b", "2"], " ", "x", " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vym", " ", "x"}], "+", 
      RowBox[{"vxm", " ", "y"}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vxm", " ", "x"}], "-", 
      RowBox[{"vym", " ", "y"}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["b", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "vxm"}], " ", "x"}], "+", 
      RowBox[{"vym", " ", "y"}]}], ")"}]}]}], 
  RowBox[{
   SqrtBox[
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     SuperscriptBox["y", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["y", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8684261019216413`*^9, 3.868426179047941*^9, 3.868426232061226*^9, 
   3.8698020367024937`*^9, {3.869802188727118*^9, 3.869802204018896*^9}, {
   3.869802449745434*^9, 3.8698024617498083`*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"b37e6f90-30ce-40cb-9cf4-d34b0cc2f5e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]p", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"v\[Theta]", "[", 
    RowBox[{"x", ",", "y", ",", "vxp", ",", "vyp"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8684260637897167`*^9, 3.868426099525099*^9}, {
  3.8684261693390627`*^9, 3.8684261760919313`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"96bbcdf5-83d9-47ac-baf4-1d8ddab629a9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["b", "4"], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vym", " ", "x"}], "+", 
      RowBox[{"vxm", " ", "y"}]}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vym", " ", "x"}], "+", 
      RowBox[{"vxm", " ", "y"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["b", "2"], " ", "x", " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "vxm"}], " ", "x"}], "+", 
      RowBox[{"vym", " ", "y"}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     SuperscriptBox["y", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["y", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.868426101941887*^9, {3.8684261765533867`*^9, 3.868426179067127*^9}, 
   3.8684262320763493`*^9, 3.869802036767951*^9, {3.869802188766675*^9, 
   3.869802204088745*^9}, {3.86980244980583*^9, 3.869802461809288*^9}},
 CellLabel->
  "Out[112]=",ExpressionUUID->"6ffcd2f1-8c98-4f71-8ea4-5caa3296ab14"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{"vrm", ",", "v\[Theta]m"}], "]"}]], "Input",
 CellChangeTimes->{{3.869802259031994*^9, 3.86980227011565*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"b1fd1ce7-639b-4ff8-a5ba-8ab5c8960cc1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"r", "*", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{"r", "*", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vxm", "=", 
   RowBox[{
    RowBox[{"vrm", "*", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
    RowBox[{"r", "*", "v\[Theta]m", "*", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vym", "=", 
   RowBox[{
    RowBox[{"vrm", "*", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
    RowBox[{"r", "*", "v\[Theta]m", "*", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.869802283826335*^9, 3.869802339627164*^9}, {
  3.86980237869917*^9, 3.869802433941399*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"035e44b1-f37a-4e2e-8b30-c9e0381d07ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vrp", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8698024360307903`*^9, 3.869802455106982*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"289c6030-654a-4858-b92f-3307502c3866"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"]}], ")"}], "2"]}], " ", "vrm"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "4"], "-", 
         SuperscriptBox["b", "4"]}], ")"}], " ", "vrm", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["b", "2"]}], ")"}], "2"], " ", "vrm", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "4"]}], "+", 
         SuperscriptBox["b", "4"]}], ")"}], " ", "r", " ", "v\[Theta]m", " ", 
       
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["b", "2"]}], ")"}], "2"], " ", "r", " ", 
       "v\[Theta]m", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    SqrtBox[
     SuperscriptBox["r", "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.869802449868746*^9, 3.8698024637268667`*^9}},
 CellLabel->
  "Out[118]=",ExpressionUUID->"32e1ad22-90f7-4ee3-af3e-8785611502c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v\[Theta]p", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.869802439730707*^9, 3.8698024592904987`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"a2e7cf31-9da8-4ce7-afcd-b68502d2752f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["b", "2"]}], ")"}], "2"], " ", "r", " ", 
     "v\[Theta]m"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "4"]}], "+", 
       SuperscriptBox["b", "4"]}], ")"}], " ", "r", " ", "v\[Theta]m", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["b", "2"]}], ")"}], "2"], " ", "r", " ", "v\[Theta]m", 
     " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "4"]}], "+", 
       SuperscriptBox["b", "4"]}], ")"}], " ", "vrm", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["b", "2"]}], ")"}], "2"], " ", "vrm", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.869802449903831*^9, 3.86980246493829*^9}},
 CellLabel->
  "Out[119]=",ExpressionUUID->"1d62a319-37ba-49d4-899e-c5c9dde6148f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Instante de impacto", "Section",
 CellChangeTimes->{{3.868425607626554*^9, 
  3.868425614738451*^9}},ExpressionUUID->"970038da-736f-4923-b0f7-\
8d4a597ac877"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"x", "[", "t_", "]"}], "=", 
   RowBox[{"x0", "+", 
    RowBox[{
     FractionBox["vx0", "\[Gamma]"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Gamma]"}], "*", "t"}], "]"}]}], ")"}]}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.866870672281035*^9, 3.8668707176207247`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"b58ac8a3-6f02-4155-8eff-2c92149f9600"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"x0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vx0", "=", "\[Gamma]"}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8668707938995447`*^9, 3.866870813592404*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"d72271c6-db95-4cf8-824b-d92780555303"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"tast", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "t", "]"}], "\[Equal]", 
       FractionBox["1", 
        RowBox[{"Sqrt", "[", "2", "]"}]]}], ",", "t", ",", "Reals"}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.866870733507278*^9, 3.866870781025227*^9}, {
  3.86687082836806*^9, 3.8668708325402117`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"2e1f7eeb-0c02-4401-903b-3a0ce9004069"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"vxm", "=", 
     RowBox[{
      RowBox[{"x", "'"}], "[", "tast", "]"}]}], ",", 
    RowBox[{"vym", "=", 
     RowBox[{
      RowBox[{"x", "'"}], "[", "tast", "]"}]}], ",", 
    RowBox[{"x", "=", 
     RowBox[{"x", "[", "tast", "]"}]}], ",", " ", 
    RowBox[{"y", "=", "x"}]}], "}"}], "*)"}]], "Input",
 CellChangeTimes->{{3.866870555767556*^9, 3.866870585775504*^9}, 
   3.866870725107121*^9, {3.866870871432872*^9, 3.86687097808736*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"f1a285c0-01eb-4144-a45e-11a064937ca4"],

Cell[BoxData[
 RowBox[{"(*", "vxp", "*)"}]], "Input",
 CellChangeTimes->{{3.866870988849534*^9, 3.8668709894221087`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"bff167e9-823e-4ff4-98b8-240760789b1d"],

Cell[BoxData[
 RowBox[{"(*", "vyp", "*)"}]], "Input",
 CellChangeTimes->{{3.866870991303495*^9, 3.866870991921031*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"aa88f4e3-0974-40ee-bca4-ee8bca0f8909"]
}, Open  ]]
},
WindowSize->{1279, 1018},
WindowMargins->{{0, Automatic}, {Automatic, 31}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 356, 7, 47, "Input",ExpressionUUID->"1268e00a-23f0-4d3b-b96b-080710529874"],
Cell[917, 29, 317, 8, 47, "Input",ExpressionUUID->"54479b8b-7b9b-4588-a99d-5fb75f5b1c7e"],
Cell[1237, 39, 724, 20, 74, "Input",ExpressionUUID->"1774bdfc-e0bd-4683-9dce-aa6d200a9d30"],
Cell[1964, 61, 413, 12, 47, "Input",ExpressionUUID->"d440af38-eb40-4ab4-ba65-0c17de9e7c99"],
Cell[CellGroupData[{
Cell[2402, 77, 416, 11, 47, "Input",ExpressionUUID->"8486fe7c-dc53-4b4f-b562-df06eb5a5445"],
Cell[2821, 90, 2098, 56, 158, "Output",ExpressionUUID->"e499e5e5-c289-404f-9a7d-4ff18b94adc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4956, 151, 289, 7, 47, "Input",ExpressionUUID->"569580b0-83c6-4c03-8287-4f1e417a5b4d"],
Cell[5248, 160, 1061, 27, 110, "Output",ExpressionUUID->"75f23309-6670-4b6c-a9c1-c42836543b6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6346, 192, 290, 7, 47, "Input",ExpressionUUID->"93bbff62-aab2-426e-9ee6-ccfd9afdebb5"],
Cell[6639, 201, 1033, 26, 110, "Output",ExpressionUUID->"14b9adc6-4fda-420e-b2e3-69a3aff8a985"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7709, 232, 164, 3, 102, "Section",ExpressionUUID->"446b5cf0-06d8-4d8b-a37d-e0d403d34d6e"],
Cell[7876, 237, 430, 12, 47, "Input",ExpressionUUID->"eb51a77c-b12c-4464-8346-d2889bf3de74"],
Cell[8309, 251, 336, 9, 70, "Input",ExpressionUUID->"b5010030-5548-4c25-83eb-a40f8b1738e5"],
Cell[8648, 262, 456, 13, 75, "Input",ExpressionUUID->"4a98f018-bbc0-4365-86ac-fb170139225a"],
Cell[9107, 277, 615, 19, 93, "Input",ExpressionUUID->"7df22e68-7e1d-4d16-a34e-357e3b8fd173"],
Cell[CellGroupData[{
Cell[9747, 300, 371, 9, 47, "Input",ExpressionUUID->"f2c61593-eb84-4d9b-8171-36e1b0bacc52"],
Cell[10121, 311, 558, 15, 111, "Output",ExpressionUUID->"cbae83a1-9d3e-48ba-b198-616a120ac457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10716, 331, 392, 9, 47, "Input",ExpressionUUID->"faef5c2b-db6f-4882-a176-6a6cf742de9f"],
Cell[11111, 342, 542, 13, 101, "Output",ExpressionUUID->"5cfcc53f-0281-443b-a0af-51ea183c6110"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11690, 360, 420, 10, 47, "Input",ExpressionUUID->"78d6b930-3e5b-4ac5-9c53-ba75607ee1d7"],
Cell[12113, 372, 1367, 44, 122, "Output",ExpressionUUID->"b37e6f90-30ce-40cb-9cf4-d34b0cc2f5e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13517, 421, 389, 9, 47, "Input",ExpressionUUID->"96bbcdf5-83d9-47ac-baf4-1d8ddab629a9"],
Cell[13909, 432, 1379, 43, 114, "Output",ExpressionUUID->"6ffcd2f1-8c98-4f71-8ea4-5caa3296ab14"]
}, Open  ]],
Cell[15303, 478, 243, 5, 47, "Input",ExpressionUUID->"b1fd1ce7-639b-4ff8-a5ba-8ab5c8960cc1"],
Cell[15549, 485, 953, 27, 150, "Input",ExpressionUUID->"035e44b1-f37a-4e2e-8b30-c9e0381d07ba"],
Cell[CellGroupData[{
Cell[16527, 516, 214, 4, 47, "Input",ExpressionUUID->"289c6030-654a-4858-b92f-3307502c3866"],
Cell[16744, 522, 2025, 63, 138, "Output",ExpressionUUID->"32e1ad22-90f7-4ee3-af3e-8785611502c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18806, 590, 221, 4, 47, "Input",ExpressionUUID->"a2e7cf31-9da8-4ce7-afcd-b68502d2752f"],
Cell[19030, 596, 1865, 59, 118, "Output",ExpressionUUID->"1d62a319-37ba-49d4-899e-c5c9dde6148f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20944, 661, 164, 3, 102, "Section",ExpressionUUID->"970038da-736f-4923-b0f7-8d4a597ac877"],
Cell[21111, 666, 485, 15, 58, "Input",ExpressionUUID->"b58ac8a3-6f02-4155-8eff-2c92149f9600"],
Cell[21599, 683, 341, 9, 82, "Input",ExpressionUUID->"d72271c6-db95-4cf8-824b-d92780555303"],
Cell[21943, 694, 575, 16, 63, "Input",ExpressionUUID->"2e1f7eeb-0c02-4401-903b-3a0ce9004069"],
Cell[22521, 712, 593, 16, 47, "Input",ExpressionUUID->"f1a285c0-01eb-4144-a45e-11a064937ca4"],
Cell[23117, 730, 204, 4, 47, "Input",ExpressionUUID->"bff167e9-823e-4ff4-98b8-240760789b1d"],
Cell[23324, 736, 202, 4, 47, "Input",ExpressionUUID->"aa88f4e3-0974-40ee-bca4-ee8bca0f8909"]
}, Open  ]]
}
]
*)



==> simulation/intentos/billar010.py <==

from math import *
from pylab import *
import numpy as np
import scipy as sp
from scipy.integrate import odeint
import matplotlib.pyplot as pyplot


c = .10
m = 1.
T = 45
dt = 10**(-4)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
ff = [0]*len(t); ffd = [0]*len(t)

# Wall f(t)
for j in range(0,len(t)):
	ff[j] = 2. - np.exp(-t[j]/10) 
	ffd[j] = np.exp(-t[j]/10)/10

x[0] = 0.25
y[0] = 0.5
xd[0] = 2.8
yd[0] = 1.8
r[0] = np.sqrt(x[0]**2 + y[0]**2)
rc[0]=r[0]**2

############### x y solutions

def fsol(z,zz):
	# x = x_0 + m/c v_0 exp(...)
	hh = z + m*zz*(1-np.exp(-c*dt/m))/c
	return hh

def fdsol(zz):
	# v = v_0 exp(...)
	hh = zz*np.exp(-c*dt/m)
	return hh

print('Impactos analiticos')
	
for j in range(0,len(t)-1):
	x[j+1] = fsol(x[j],xd[j])
	y[j+1] = fsol(y[j],yd[j])
	xd[j+1] = fdsol(xd[j])
	yd[j+1] = fdsol(yd[j])
	r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)
	rc[j+1] = r[j+1]**2
	if rc[j+1] >= ff[j+1]:
		print (t[j+1])
		x[j+1] = x[j]
		y[j+1] = y[j]
		calcd = (x[j]*xd[j]+y[j]*yd[j])
		xd[j+1] = xd[j] + (ffd[j]-2*calcd)*x[j]/ff[j]
		yd[j+1] = yd[j] + (ffd[j]-2*calcd)*y[j]/ff[j]
		r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)





r0 = np.sqrt(x[0]**2+y[0]**2)
rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

print ('r0 =',r0,'rd0 =',rd0)

th0 = np.arctan(y[0]/x[0])
thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

print ('th0 =',th0,'thd0 =',thd0)

mu = m*thd0*r0**2
print ('mu = ',mu)

def g(y, t):
    y0 = y[0]
    y1 = y[1]
    # \ddot{r} = -c/m \dot{r} + mu^2/m^2r^3 exp(...)
    y2 = -c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
    # \dot{theta} = mu/m^2r^2 exp(...)
    y3 = mu*np.exp(-c*t/m)/(m*y0**2)
    return y1, y2, y3


rinit = r0, rd0, th0
rn = odeint(g, rinit, t)

print('Impactos numericos (reducidos)')


rnew = np.zeros((len(t),3))
for j in range(0,len(t)):
	rnew[j,0] = rn[j,0]
	rnew[j,1] = rn[j,1]
	rnew[j,2] = rn[j,2]


for j in range(0,len(t)-1):
	if rnew[j+1,0]**2 >= ff[j+1]:
		print (t[j+1])
		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
		rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
		r2init = rnew[j,0], rst, rnew[j,2]
		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
		r2 = odeint(g, r2init, t2)
		for n in range(0,len(t2)):
			rnew[j+1+n,0] = r2[n,0]
			rnew[j+1+n,1] = r2[n,1]
			rnew[j+1+n,2] = r2[n,2]


rnewc=np.zeros(len(t))
for n in range(0,len(t)):
    rnewc[n] = rnew[n,0]**2
    
    
############### Para evitar problemas en la definicion del ultimo valor, 
     
    

############# graphics
    
hst = (len(t)-2)
		
pyplot.figure(figsize=(6,4),dpi=80)
pyplot.plot(t,r,':')
pyplot.plot(t,rnew[:,0],'--')
pyplot.plot(t,ff)
#pyplot.axis([0,.05,0.2,1.02])
#savefig('sol_r_y_f_2.eps')


fig = pyplot.figure(figsize=(6,5),dpi=180)
pyplot.plot(t[:hst],rc[:hst],color='Aqua',linewidth=1,label='Exact')
pyplot.plot(t[:hst],rnewc[:hst],'--',color='black',linewidth=1,label='Numerical')
pyplot.plot(t,ff,':',color='green',linewidth=2,label=r'$f(t)$')
#fig.suptitle('test title', fontsize=20)
pyplot.xlabel('t', fontsize=18)
pyplot.ylabel(r'$r^2$', fontsize=18)
pyplot.legend(loc='upper left',fontsize=10)
pyplot.tight_layout()
savefig('sol_rcuadrado010.eps')


th = [ii*.02 for ii in range(0,320)]

fig2 = pyplot.figure(figsize=(5,5),dpi=180)
pyplot.plot(x,y,color='Aqua',linewidth=1,label='Exact')
pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
            '--',color='black',linewidth=1,label='Numerical')
pyplot.xticks([-1,-.5,0,.5,1])
pyplot.yticks([-1,-.5,0,.5,1])
pyplot.legend(loc='upper left',fontsize=10)
#fig2.suptitle('test title', fontsize=20)
pyplot.xlabel(r'$x$', fontsize=18)
pyplot.ylabel(r'$y$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trayectoria010.eps')
#pyplot.plot(sin(th),cos(th))
#savefig('sol_xy_2.eps')

pyplot.figure(figsize=(6,6),dpi=80)
pyplot.plot(t,abs(r-rnew[:,0]))
pyplot.axis([0,T,-.04,.04])

pyplot.figure(figsize=(6,6),dpi=80)
pyplot.plot(t,rnew[:,2])


pyplot.show()



==> simulation/intentos/billar_contact.py <==
from math import *
from pylab import *
import numpy as np
import scipy as sp
from scipy.integrate import odeint
import matplotlib.pyplot as pyplot


gamma = .05
c = .10
m = 1.
T = 40
dt = 10**(-4)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
# ff = [0]*len(t); ffd = [0]*len(t)

# Wall f(t)
# for j in range(0,len(t)):
# 	ff[j] = 2. - np.exp(-t[j]/10) 
# 	ffd[j] = np.exp(-t[j]/10)/10
ff = np.ones(len(t))
ffd = np.zeros(len(t))

# x[0] = 0.97
# y[0] = 0.0
# xd[0] = 450
# yd[0] = 18


x[0] = 0.98
y[0] = 0.
xd[0] = 450
yd[0] = 18

############### x y solutions
def fsol(z,zz):
	# x = x_0 + m/c v_0 exp(...)
	hh = z + zz*(1-np.exp(-gamma*dt))/gamma
	return hh

def fdsol(zz):
	# v = v_0 exp(...)
	hh = zz*np.exp(-gamma*dt)
	return hh

print('Impactos analiticos')
	
for j in range(0,len(t)-1):
	x[j+1] = fsol(x[j],xd[j])
	y[j+1] = fsol(y[j],yd[j])
	xd[j+1] = fdsol(xd[j])
	yd[j+1] = fdsol(yd[j])
	r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)
	rc[j+1] = x[j+1]**2 + y[j+1]**2
	print('rc=', rc[j])
	print('x=', x[j])
	print('y=', y[j])
	if rc[j+1] >= ff[j+1]:
		print ('timpacto=', t[j+1])
		# print (y[j])
		x[j+1] = x[j]
		y[j+1] = y[j]
		# xd[j+1] = (-xd[j] * x[j]**2 - 2 * yd[j] * x[j] * y[j] + xd[j] * y[j]**2)/(x[j]**2 + y[j]**2)
		# yd[j+1] = (-yd[j] * x[j]**2 - 2 * xd[j] * x[j] * y[j] + yd[j] * y[j]**2)/(x[j]**2 + y[j]**2)
		xd[j+1] = (xd[j] * (y[j]**2 - x[j]**2) - 2 * yd[j] * x[j] * y[j])/(x[j]**2 + y[j]**2)
		yd[j+1] = (yd[j] * (y[j]**2 - x[j]**2) - 2 * xd[j] * x[j] * y[j])/(x[j]**2 + y[j]**2)





# r0 = np.sqrt(x[0]**2+y[0]**2)
# rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

# print ('r0 =',r0,'rd0 =',rd0)

# th0 = np.arctan(y[0]/x[0])
# thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

# print ('th0 =',th0,'thd0 =',thd0)

# mu = m*thd0*r0**2
# print ('mu = ',mu)

# # De donde salen??
# def g(y, t):
#     y0 = y[0]
#     y1 = y[1]
#     y2 = -c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
#     y3 = mu*np.exp(-c*t/m)/(m*y0**2)
#     return y1, y2, y3


# rinit = r0, rd0, th0
# # Resuelve el sistema de ODEs dy/dt = g con las conds. iniciales rinit
# rn = odeint(g, rinit, t)

# print('Impactos numericos (reducidos)')


# rnew = np.zeros((len(t),3))
# for j in range(0,len(t)):
# 	rnew[j,0] = rn[j,0]
# 	rnew[j,1] = rn[j,1]
# 	rnew[j,2] = rn[j,2]


# for j in range(0,len(t)-1):
# 	if rnew[j+1,0]**2 >= ff[j+1]:
# 		print (t[j+1])
# 		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
# 		rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
# 		r2init = rnew[j,0], rst, rnew[j,2]
# 		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
# 		r2 = odeint(g, r2init, t2)
# 		for n in range(0,len(t2)):
# 			rnew[j+1+n,0] = r2[n,0]
# 			rnew[j+1+n,1] = r2[n,1]
# 			rnew[j+1+n,2] = r2[n,2]


# rnewc=np.zeros(len(t))
# for n in range(0,len(t)):
#     rnewc[n] = rnew[n,0]**2
    
    
############### Para evitar problemas en la definicion del ultimo valor, 
     
    

############# graphics
    
hst = (len(t)-2)
		
# pyplot.figure(figsize=(6,4),dpi=80)
# pyplot.plot(t,r,':')
# # pyplot.plot(t,rnew[:,0],'--')
# pyplot.plot(t,ff)
# #pyplot.axis([0,.05,0.2,1.02])
# #savefig('sol_r_y_f_2.eps')


# fig = pyplot.figure(figsize=(6,5),dpi=180)
# pyplot.plot(t[:hst],rc[:hst],color='Aqua',linewidth=1,label='Exact')
# # pyplot.plot(t[:hst],rnewc[:hst],'--',color='black',linewidth=1,label='Numerical')
# pyplot.plot(t,ff,':',color='green',linewidth=2,label=r'$f(t)$')
# #fig.suptitle('test title', fontsize=20)
# pyplot.xlabel('t', fontsize=18)
# pyplot.ylabel(r'$r^2$', fontsize=18)
# pyplot.legend(loc='upper left',fontsize=10)
# pyplot.tight_layout()
# savefig('sol_rcuadrado010.eps')


th = [ii*.02 for ii in range(0,320)]
xwall = np.cos(th)
ywall = np.sin(th)

# print('aaaa', len(x)-2160  )
# print('aaaa', yd  )

fig2 = pyplot.figure(figsize=(7,7),dpi=180)
pyplot.plot(x,y,'.',color='Blue',label='Trajectory')
pyplot.plot(xwall, ywall, color='Green',linewidth=1,label='Wall')
# pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
#             '--',color='black',linewidth=1,label='Numerical')
pyplot.xticks([-1,-.5,0,.5,1])
pyplot.yticks([-1,-.5,0,.5,1])
pyplot.legend(loc='upper left',fontsize=10)
#fig2.suptitle('test title', fontsize=20)
pyplot.xlabel(r'$x$', fontsize=18)
pyplot.ylabel(r'$y$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trayectoria.pdf')
#pyplot.plot(sin(th),cos(th))
#savefig('sol_xy_2.eps')

fig3 = pyplot.figure(figsize=(7,7),dpi=180)
pyplot.xlim([.2,.4])
pyplot.ylim([.5,1.1])
pyplot.plot(x[200:],y[200:],'.',color='Blue',label='Trajectory')
pyplot.plot(xwall, ywall, color='Green',linewidth=1,label='Wall')

# pyplot.figure(figsize=(6,6),dpi=80)
# # pyplot.plot(t,abs(r-rnew[:,0]))
# pyplot.axis([0,T,-.04,.04])

# pyplot.figure(figsize=(6,6),dpi=80)
# # pyplot.plot(t,rnew[:,2])


pyplot.show()



==> simulation/intentos/contact.py <==
from math import *
from pylab import *
import numpy as np
import scipy as sp
# from scipy.integrate import odeint
from scikits.odes import ode #https://github.com/bmcage/odes
from pycvodes import integrate_predefined  # also: integrate_adaptive
import matplotlib.pyplot as pyplot


# c = .25#.1
# gamma = .0025
gamma = .25
m = 1.
# T = 150
T = 15
dt = 10**(-3)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
ff = [0]*len(t); ffd = [0]*len(t)

for j in range(0,len(t)):
	ff[j] = 1 #2. - np.exp(-t[j]/10) 
	ffd[j] = 0 #np.exp(-t[j]/10)/10

x[0] = 0.5  #0.25
y[0] = 0.5   #0.5
# x[0] = 0.1 #0.25
# y[0] = 0.01   #0.5
xd[0] = 1
yd[0] = 10


# epsilon = 10**(-4)
# # # epsilon = 0

# x[0] = 1/np.sqrt(2)-epsilon
# y[0] = 1/np.sqrt(2)-epsilon
# # x[0] = 1
# # y[0] = 0
# r[0] = np.sqrt(x[0]**2 + y[0]**2)
# rc[0]=r[0]**2
# xdminus = 12
# ydminus = 5
# xd[0] = (xdminus*(y[0]**2 - x[0]**2) -2*ydminus*x[0]*y[0])/rc[0]
# yd[0] = (ydminus*(x[0]**2 - y[0]**2) -2*xdminus*x[0]*y[0])/rc[0]



############### x y solutions

def fsol(z,zz):
	hh = z + zz*(1-np.exp(-gamma*dt))/gamma
	return hh

def fdsol(zz):
	hh = zz*np.exp(-gamma*dt)
	return hh

# print('Impactos analiticos')
	
# for j in range(0,len(t)-1):
# 	x[j+1] = fsol(x[j],xd[j])
# 	y[j+1] = fsol(y[j],yd[j])
# 	xd[j+1] = fdsol(xd[j])
# 	yd[j+1] = fdsol(yd[j])
# 	r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)
# 	rc[j+1] = r[j+1]**2
# 	if rc[j+1] >= ff[j+1]:
# 		print (t[j+1])
# 		x[j+1] = x[j]
# 		y[j+1] = y[j]
# 		calcd = (x[j]*xd[j]+y[j]*yd[j])
# 		xd[j+1] = xd[j] + (ffd[j]-2*calcd)*x[j]/ff[j]
# 		yd[j+1] = yd[j] + (ffd[j]-2*calcd)*y[j]/ff[j]
# 		r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)





r0 = np.sqrt(x[0]**2+y[0]**2)
rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

print ('r0 =',r0,'rd0 =',rd0)

th0 = np.arctan(y[0]/x[0])
thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

print ('th0 =',th0,'thd0 =',thd0)

mu = m*thd0*r0**2
print ('mu = ',mu)

# def g(y, t):
#     y0 = y[0]
#     y1 = y[1]
#     y2 = -gamma*y0 + mu/y0*np.exp(-gamma*t) #-c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
#     y3 = mu/(y0**2)*np.exp(-gamma*t)
#     return y1, y2, y3


def g(t, y):
    y0 = y[0]
    y1 = y[1]
    y2 = -gamma*y0 + mu/y0*np.exp(-gamma*t) #-c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
    y3 = mu/(y0**2)*np.exp(-gamma*t)
    return y1, y2, y3


rinit = r0, rd0, th0
# rn = odeint(g, rinit, t)
# rn, info = integrate_predefined(g, rinit, t)
solution = ode('cvode', g, old_api=False).solve(t, rinit)
rn =  solution.values.y[:,0]
# rnfull = odeint(g, rinit, t, full_output=True)

print('rn', rnfull)

print('Impactos numericos (reducidos)')


rnew = np.zeros((len(t),3))
for j in range(0,len(t)):
	rnew[j,0] = rn[j,0]
	rnew[j,1] = rn[j,1]
	rnew[j,2] = rn[j,2]


for j in range(0,len(t)-1):
	if rnew[j+1,0]**2 >= ff[j+1]:
		print (t[j+1])
		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
		# rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
		rst = -rnew[j,1]
		thetast = -rnew[j, 2]
		r2init = rnew[j,0], rst, thetast
		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
		r2 = odeint(g, r2init, t2)
        
		for n in range(0,len(t2)):
			rnew[j+1+n,0] = r2[n,0]
			rnew[j+1+n,1] = r2[n,1]
			rnew[j+1+n,2] = r2[n,2]


rnewc=np.zeros(len(t))
for n in range(0,len(t)):
    rnewc[n] = rnew[n,0]**2
    
    
############### Para evitar problemas en la definicion del ultimo valor, 
     
    

############# graphics
    
# hst = (len(t)-2)
		
# # pyplot.figure(figsize=(6,4),dpi=80)
# # pyplot.plot(t,r,':')
# # pyplot.plot(t,rnew[:,0],'--')
# # pyplot.plot(t,ff)
# # #pyplot.axis([0,.05,0.2,1.02])
# # # savefig('sol_r_y_f_2.jpg')


# # fig = pyplot.figure(figsize=(6,5),dpi=180)
# # #pyplot.plot(t[:hst],rc[:hst],color='Aqua',linewidth=1,label='Exact')
# # pyplot.plot(t[:hst],rnewc[:hst],'--',color='m',linewidth=1,label='Numerical solution')
# # pyplot.plot(t,ff,color='green',linewidth=2)#,label=r'$f(t)$')
# # #fig.suptitle('test title', fontsize=20)
# # pyplot.xlabel('t', fontsize=18)
# # pyplot.ylabel(r'$r^2$', fontsize=18)
# # pyplot.legend(loc='lower left',fontsize=10)
# # pyplot.tight_layout()
# # # savefig('sol_rcuadrado010.jpg')


# th = [ii*.02 for ii in range(0,320)]

# # theta goes from 0 to 2pi
# theta = np.linspace(0, 2*np.pi, 100)

# # the radius of the circle
# r = np.sqrt(1)

# # compute x1 and x2
# x1 = r*np.cos(theta)
# x2 = r*np.sin(theta)


# fig2 = pyplot.figure(figsize=(5,5),dpi=180)
# # pyplot.plot(x,y,color='Aqua',linewidth=1,label='Exact')
# pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
#             '--',color='m',linewidth=1,label='Numerical solution')
# pyplot.plot(x1,x2,'g')
# pyplot.xticks([-1,-.5,0,.5,1])
# pyplot.yticks([-1,-.5,0,.5,1])
# pyplot.legend(loc='lower left',fontsize=10)
# #fig2.suptitle('test title', fontsize=20)
# pyplot.xlabel(r'$x$', fontsize=18)
# pyplot.ylabel(r'$y$', fontsize=16)
# pyplot.tight_layout()
# savefig('sol_trayectoria.jpg')
# #pyplot.plot(sin(th),cos(th))
# #savefig('sol_xy_2.eps')

# # pyplot.figure(figsize=(6,6),dpi=80)
# # pyplot.plot(t,abs(r-rnew[:,0]))
# # pyplot.axis([0,T,-.04,.04])

# # pyplot.figure(figsize=(6,6),dpi=80)
# # pyplot.plot(t,rnew[:,2])


# pyplot.show()



==> simulation/intentos/contact2.py <==
from math import *
from pylab import *
import numpy as np
import scipy as sp
from scipy.integrate import odeint, solve_ivp
import matplotlib.pyplot as pyplot
# https://danielmuellerkomorowska.com/2021/02/16/differential-equations-with-scipy-odeint-or-solve_ivp/

# c = .25#.1
# gamma = .0025
gamma = .25
m = 1.
# T = 150
T = 15
dt = 10**(-3)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]
t_span = (0.0, T)

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
ff = [0]*len(t); ffd = [0]*len(t)

for j in range(0,len(t)):
	ff[j] = 1 #2. - np.exp(-t[j]/10) 
	ffd[j] = 0 #np.exp(-t[j]/10)/10

x[0] = 0.5  #0.25
y[0] = 0.5   #0.5
# x[0] = 0.1 #0.25
# y[0] = 0.01   #0.5
xd[0] = 1
yd[0] = 10


# epsilon = 10**(-4)
# # # epsilon = 0

# x[0] = 1/np.sqrt(2)-epsilon
# y[0] = 1/np.sqrt(2)-epsilon
# # x[0] = 1
# # y[0] = 0
# r[0] = np.sqrt(x[0]**2 + y[0]**2)
# rc[0]=r[0]**2
# xdminus = 12
# ydminus = 5
# xd[0] = (xdminus*(y[0]**2 - x[0]**2) -2*ydminus*x[0]*y[0])/rc[0]
# yd[0] = (ydminus*(x[0]**2 - y[0]**2) -2*xdminus*x[0]*y[0])/rc[0]



############### x y solutions

def fsol(z,zz):
	hh = z + zz*(1-np.exp(-gamma*dt))/gamma
	return hh

def fdsol(zz):
	hh = zz*np.exp(-gamma*dt)
	return hh

# print('Impactos analiticos')
	
# for j in range(0,len(t)-1):
# 	x[j+1] = fsol(x[j],xd[j])
# 	y[j+1] = fsol(y[j],yd[j])
# 	xd[j+1] = fdsol(xd[j])
# 	yd[j+1] = fdsol(yd[j])
# 	r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)
# 	rc[j+1] = r[j+1]**2
# 	if rc[j+1] >= ff[j+1]:
# 		print (t[j+1])
# 		x[j+1] = x[j]
# 		y[j+1] = y[j]
# 		calcd = (x[j]*xd[j]+y[j]*yd[j])
# 		xd[j+1] = xd[j] + (ffd[j]-2*calcd)*x[j]/ff[j]
# 		yd[j+1] = yd[j] + (ffd[j]-2*calcd)*y[j]/ff[j]
# 		r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)





r0 = np.sqrt(x[0]**2+y[0]**2)
rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

print ('r0 =',r0,'rd0 =',rd0)

th0 = np.arctan(y[0]/x[0])
thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

print ('th0 =',th0,'thd0 =',thd0)

mu = m*thd0*r0**2
print ('mu = ',mu)

def g(y, t):
    y0 = y[0]
    y1 = y[1]
    y2 = -gamma*y0 + mu/y0*np.exp(-gamma*t) #-c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
    y3 = mu/(y0**2)*np.exp(-gamma*t)
    return y1, y2, y3

# def g(t, y):
#     y0 = y[0]
#     y1 = y[1]
#     y2 = -gamma*y0 + mu/y0*np.exp(-gamma*t) #-c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
#     y3 = mu/(y0**2)*np.exp(-gamma*t)
#     return [y1, y2, y3] 


rinit = r0, rd0, th0
rn_odeint = odeint(g, rinit, t)
rn_solve_ivp = solve_ivp(g, t_span, rinit, method='LSODA')
# rn = np.transpose(rn_solve_ivp.y)
rn = rn_odeint



print('rn', rn)

print('Impactos numericos (reducidos)')


rnew = np.zeros((len(t),3))
for j in range(0,len(t)):
	rnew[j,0] = rn[j,0]
	rnew[j,1] = rn[j,1]
	rnew[j,2] = rn[j,2]


for j in range(0,len(t)-1):
	if rnew[j+1,0]**2 >= ff[j+1]:
		print (t[j+1])
		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
		# rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
		rst = -rnew[j,1]
		thetast = -rnew[j, 2]
		r2init = rnew[j,0], rst, thetast
		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
		r2 = odeint(g, r2init, t2)
        
		for n in range(0,len(t2)):
			rnew[j+1+n,0] = r2[n,0]
			rnew[j+1+n,1] = r2[n,1]
			rnew[j+1+n,2] = r2[n,2]


rnewc=np.zeros(len(t))
for n in range(0,len(t)):
    rnewc[n] = rnew[n,0]**2
    
    
############## Para evitar problemas en la definicion del ultimo valor, 
     
    

############ graphics
    
hst = (len(t)-2)
		
# pyplot.figure(figsize=(6,4),dpi=80)
# pyplot.plot(t,r,':')
# pyplot.plot(t,rnew[:,0],'--')
# pyplot.plot(t,ff)
# #pyplot.axis([0,.05,0.2,1.02])
# # savefig('sol_r_y_f_2.jpg')


# fig = pyplot.figure(figsize=(6,5),dpi=180)
# #pyplot.plot(t[:hst],rc[:hst],color='Aqua',linewidth=1,label='Exact')
# pyplot.plot(t[:hst],rnewc[:hst],'--',color='m',linewidth=1,label='Numerical solution')
# pyplot.plot(t,ff,color='green',linewidth=2)#,label=r'$f(t)$')
# #fig.suptitle('test title', fontsize=20)
# pyplot.xlabel('t', fontsize=18)
# pyplot.ylabel(r'$r^2$', fontsize=18)
# pyplot.legend(loc='lower left',fontsize=10)
# pyplot.tight_layout()
# # savefig('sol_rcuadrado010.jpg')


th = [ii*.02 for ii in range(0,320)]

# theta goes from 0 to 2pi
theta = np.linspace(0, 2*np.pi, 100)

# the radius of the circle
r = np.sqrt(1)

# compute x1 and x2
x1 = r*np.cos(theta)
x2 = r*np.sin(theta)


fig2 = pyplot.figure(figsize=(5,5),dpi=180)
# pyplot.plot(x,y,color='Aqua',linewidth=1,label='Exact')
pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
            '--',color='m',linewidth=1,label='Numerical solution')
pyplot.plot(x1,x2,'g')
pyplot.xticks([-1,-.5,0,.5,1])
pyplot.yticks([-1,-.5,0,.5,1])
pyplot.legend(loc='lower left',fontsize=10)
#fig2.suptitle('test title', fontsize=20)
pyplot.xlabel(r'$x$', fontsize=18)
pyplot.ylabel(r'$y$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trayectoria.jpg')
#pyplot.plot(sin(th),cos(th))
#savefig('sol_xy_2.eps')

# pyplot.figure(figsize=(6,6),dpi=80)
# pyplot.plot(t,abs(r-rnew[:,0]))
# pyplot.axis([0,T,-.04,.04])

# pyplot.figure(figsize=(6,6),dpi=80)
# pyplot.plot(t,rnew[:,2])


pyplot.show()



==> simulation/intentos/contact_new.py <==
from math import *
from pylab import *
import numpy as np
import scipy as sp
from scipy.integrate import odeint
import matplotlib.pyplot as pyplot


# c = .25#.1
# gamma = 2
# gamma = .01
gamma = 10**(-4)
c = gamma
m = 1.
# T = 150
T = 50
dt = 10**(-3)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
ff = [0]*len(t); ffd = [0]*len(t)

for j in range(0,len(t)):
	ff[j] = 1 #2. - np.exp(-t[j]/10) 
	ffd[j] = 0 #np.exp(-t[j]/10)/10

# x[0] = 0.5  #0.25
# y[0] = 0.5   #0.5
# # x[0] = 0.1 #0.25
# # y[0] = 0.01   #0.5
# xd[0] = 1
# yd[0] = 10

# Forzado
x[0] = 0.5  #0.25
y[0] = 0   #0.5
xd[0] = 1
yd[0] = 1


# epsilon = 10**(-4)
# # # epsilon = 0

# x[0] = 1/np.sqrt(2)-epsilon
# y[0] = 1/np.sqrt(2)-epsilon
# # x[0] = 1
# # y[0] = 0
# r[0] = np.sqrt(x[0]**2 + y[0]**2)
# rc[0]=r[0]**2
# xdminus = 12
# ydminus = 5
# xd[0] = (xdminus*(y[0]**2 - x[0]**2) -2*ydminus*x[0]*y[0])/rc[0]
# yd[0] = (ydminus*(x[0]**2 - y[0]**2) -2*xdminus*x[0]*y[0])/rc[0]








r0 = np.sqrt(x[0]**2+y[0]**2)
rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

print ('r0 =',r0,'rd0 =',rd0)

th0 = np.arctan(y[0]/x[0])
thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

print ('th0 =',th0,'thd0 =',thd0)

mu = thd0*r0**2
print ('mu = ',mu)

def g(y, t):
    y0 = y[0]
    y1 = y[1]
    y2 = -gamma*y0 + mu/y0*np.exp(-gamma*t) #-c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
    y3 = mu/(y0**2)*np.exp(-gamma*t)
    return y1, y2, y3

# Forzado 
# def g(y, t):
#     y0 = y[0]
#     y1 = y[1]
#     y2 = (-2*c*y0*mu)/(m**2) + (mu**2)/(m**2*y0**3)#-c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
#     y3 = mu/(m*y0**2)
#     return y1, y2, y3


rinit = r0, rd0, th0
rn = odeint(g, rinit, t)
# rnfull = odeint(g, rinit, t, full_output=True)

# print('rn', rnfull)

print('Impactos numericos (reducidos)')


rnew = np.zeros((len(t),3))
for j in range(0,len(t)):
	rnew[j,0] = rn[j,0]
	rnew[j,1] = rn[j,1]
	rnew[j,2] = rn[j,2]


for j in range(0,len(t)-1):
	if rnew[j+1,0]**2 >= ff[j+1]:
		print (t[j+1])
		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
		# rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
		rst = -rnew[j,1]
		thetast = rnew[j, 2]
		r2init = rnew[j,0], rst, thetast
		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
		r2 = odeint(g, r2init, t2)
        
		for n in range(0,len(t2)):
			rnew[j+1+n,0] = r2[n,0]
			rnew[j+1+n,1] = r2[n,1]
			rnew[j+1+n,2] = r2[n,2]


# # Forzado

# for j in range(0,len(t)-1):
# 	if rnew[j+1,0]**2 >= ff[j+1]:
# 		print (t[j+1])
# 		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
# 		rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
# 		r2init = rnew[j,0], rst, rnew[j,2]
# 		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
# 		r2 = odeint(g, r2init, t2)
        
# 		for n in range(0,len(t2)):
# 			rnew[j+1+n,0] = r2[n,0]
# 			rnew[j+1+n,1] = r2[n,1]
# 			rnew[j+1+n,2] = r2[n,2]



rnewc=np.zeros(len(t))
for n in range(0,len(t)):
    rnewc[n] = rnew[n,0]**2
    
    
############## Para evitar problemas en la definicion del ultimo valor, 
     
    

############ graphics
    
hst = (len(t)-2)
		
# pyplot.figure(figsize=(6,4),dpi=80)
# pyplot.plot(t,r,':')
# pyplot.plot(t,rnew[:,0],'--')
# pyplot.plot(t,ff)
# #pyplot.axis([0,.05,0.2,1.02])
# # savefig('sol_r_y_f_2.jpg')


# fig = pyplot.figure(figsize=(6,5),dpi=180)
# #pyplot.plot(t[:hst],rc[:hst],color='Aqua',linewidth=1,label='Exact')
# pyplot.plot(t[:hst],rnewc[:hst],'--',color='m',linewidth=1,label='Numerical solution')
# pyplot.plot(t,ff,color='green',linewidth=2)#,label=r'$f(t)$')
# #fig.suptitle('test title', fontsize=20)
# pyplot.xlabel('t', fontsize=18)
# pyplot.ylabel(r'$r^2$', fontsize=18)
# pyplot.legend(loc='lower left',fontsize=10)
# pyplot.tight_layout()
# # savefig('sol_rcuadrado010.jpg')


th = [ii*.02 for ii in range(0,320)]

# theta goes from 0 to 2pi
theta = np.linspace(0, 2*np.pi, 100)

# the radius of the circle
r = np.sqrt(1)

# compute x1 and x2
x1 = r*np.cos(theta)
x2 = r*np.sin(theta)


fig2 = pyplot.figure(figsize=(5,5),dpi=180)
# pyplot.plot(x,y,color='Aqua',linewidth=1,label='Exact')
pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
            '--',color='m',linewidth=1,label='Numerical solution')
pyplot.plot(x1,x2,'g')
pyplot.xticks([-1,-.5,0,.5,1])
pyplot.yticks([-1,-.5,0,.5,1])
pyplot.legend(loc='lower left',fontsize=10)
#fig2.suptitle('test title', fontsize=20)
pyplot.xlabel(r'$x$', fontsize=18)
pyplot.ylabel(r'$y$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trayectoria.jpg')
#pyplot.plot(sin(th),cos(th))
#savefig('sol_xy_2.eps')

# pyplot.figure(figsize=(6,6),dpi=80)
# pyplot.plot(t,abs(r-rnew[:,0]))
# pyplot.axis([0,T,-.04,.04])

# pyplot.figure(figsize=(6,6),dpi=80)
# pyplot.plot(t,rnew[:,2])


pyplot.show()



==> simulation/intentos/contact_old.py <==
from math import *
from pylab import *
import numpy as np
import scipy as sp
from scipy.integrate import odeint
import matplotlib.pyplot as pyplot


# c = .25#.1
# gamma = .0025
gamma = .25
m = 1.
# T = 150
T = 15
dt = 10**(-3)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
ff = [0]*len(t); ffd = [0]*len(t)

for j in range(0,len(t)):
	ff[j] = 1 #2. - np.exp(-t[j]/10) 
	ffd[j] = 0 #np.exp(-t[j]/10)/10

x[0] = 0.5  #0.25
y[0] = 0.5   #0.5
# x[0] = 0.1 #0.25
# y[0] = 0.01   #0.5
xd[0] = 1
yd[0] = 10


# epsilon = 10**(-4)
# # # epsilon = 0

# x[0] = 1/np.sqrt(2)-epsilon
# y[0] = 1/np.sqrt(2)-epsilon
# # x[0] = 1
# # y[0] = 0
# r[0] = np.sqrt(x[0]**2 + y[0]**2)
# rc[0]=r[0]**2
# xdminus = 12
# ydminus = 5
# xd[0] = (xdminus*(y[0]**2 - x[0]**2) -2*ydminus*x[0]*y[0])/rc[0]
# yd[0] = (ydminus*(x[0]**2 - y[0]**2) -2*xdminus*x[0]*y[0])/rc[0]



############### x y solutions

def fsol(z,zz):
	hh = z + zz*(1-np.exp(-gamma*dt))/gamma
	return hh

def fdsol(zz):
	hh = zz*np.exp(-gamma*dt)
	return hh

# print('Impactos analiticos')
	
# for j in range(0,len(t)-1):
# 	x[j+1] = fsol(x[j],xd[j])
# 	y[j+1] = fsol(y[j],yd[j])
# 	xd[j+1] = fdsol(xd[j])
# 	yd[j+1] = fdsol(yd[j])
# 	r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)
# 	rc[j+1] = r[j+1]**2
# 	if rc[j+1] >= ff[j+1]:
# 		print (t[j+1])
# 		x[j+1] = x[j]
# 		y[j+1] = y[j]
# 		calcd = (x[j]*xd[j]+y[j]*yd[j])
# 		xd[j+1] = xd[j] + (ffd[j]-2*calcd)*x[j]/ff[j]
# 		yd[j+1] = yd[j] + (ffd[j]-2*calcd)*y[j]/ff[j]
# 		r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)





r0 = np.sqrt(x[0]**2+y[0]**2)
rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

print ('r0 =',r0,'rd0 =',rd0)

th0 = np.arctan(y[0]/x[0])
thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

print ('th0 =',th0,'thd0 =',thd0)

mu = m*thd0*r0**2
print ('mu = ',mu)

def g(y, t):
    y0 = y[0]
    y1 = y[1]
    y2 = -gamma*y0 + mu/y0*np.exp(-gamma*t) #-c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
    y3 = mu/(y0**2)*np.exp(-gamma*t)
    return y1, y2, y3


rinit = r0, rd0, th0
rn = odeint(g, rinit, t)
# rnfull = odeint(g, rinit, t, full_output=True)

# print('rn', rnfull)

print('Impactos numericos (reducidos)')


rnew = np.zeros((len(t),3))
for j in range(0,len(t)):
	rnew[j,0] = rn[j,0]
	rnew[j,1] = rn[j,1]
	rnew[j,2] = rn[j,2]


for j in range(0,len(t)-1):
	if rnew[j+1,0]**2 >= ff[j+1]:
		print (t[j+1])
		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
		# rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
		rst = -rnew[j,1]
		thetast = -rnew[j, 2]
		r2init = rnew[j,0], rst, thetast
		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
		r2 = odeint(g, r2init, t2)
        
		for n in range(0,len(t2)):
			rnew[j+1+n,0] = r2[n,0]
			rnew[j+1+n,1] = r2[n,1]
			rnew[j+1+n,2] = r2[n,2]


rnewc=np.zeros(len(t))
for n in range(0,len(t)):
    rnewc[n] = rnew[n,0]**2
    
    
############## Para evitar problemas en la definicion del ultimo valor, 
     
    

############ graphics
    
hst = (len(t)-2)
		
# pyplot.figure(figsize=(6,4),dpi=80)
# pyplot.plot(t,r,':')
# pyplot.plot(t,rnew[:,0],'--')
# pyplot.plot(t,ff)
# #pyplot.axis([0,.05,0.2,1.02])
# # savefig('sol_r_y_f_2.jpg')


# fig = pyplot.figure(figsize=(6,5),dpi=180)
# #pyplot.plot(t[:hst],rc[:hst],color='Aqua',linewidth=1,label='Exact')
# pyplot.plot(t[:hst],rnewc[:hst],'--',color='m',linewidth=1,label='Numerical solution')
# pyplot.plot(t,ff,color='green',linewidth=2)#,label=r'$f(t)$')
# #fig.suptitle('test title', fontsize=20)
# pyplot.xlabel('t', fontsize=18)
# pyplot.ylabel(r'$r^2$', fontsize=18)
# pyplot.legend(loc='lower left',fontsize=10)
# pyplot.tight_layout()
# # savefig('sol_rcuadrado010.jpg')


th = [ii*.02 for ii in range(0,320)]

# theta goes from 0 to 2pi
theta = np.linspace(0, 2*np.pi, 100)

# the radius of the circle
r = np.sqrt(1)

# compute x1 and x2
x1 = r*np.cos(theta)
x2 = r*np.sin(theta)


fig2 = pyplot.figure(figsize=(5,5),dpi=180)
# pyplot.plot(x,y,color='Aqua',linewidth=1,label='Exact')
pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
            '--',color='m',linewidth=1,label='Numerical solution')
pyplot.plot(x1,x2,'g')
pyplot.xticks([-1,-.5,0,.5,1])
pyplot.yticks([-1,-.5,0,.5,1])
pyplot.legend(loc='lower left',fontsize=10)
#fig2.suptitle('test title', fontsize=20)
pyplot.xlabel(r'$x$', fontsize=18)
pyplot.ylabel(r'$y$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trayectoria.jpg')
#pyplot.plot(sin(th),cos(th))
#savefig('sol_xy_2.eps')

# pyplot.figure(figsize=(6,6),dpi=80)
# pyplot.plot(t,abs(r-rnew[:,0]))
# pyplot.axis([0,T,-.04,.04])

# pyplot.figure(figsize=(6,6),dpi=80)
# pyplot.plot(t,rnew[:,2])


pyplot.show()



==> simulation/intentos/forzado.py <==

from math import *
from pylab import *
import numpy as np
import scipy as sp
from scipy.integrate import odeint
import matplotlib.pyplot as pyplot


# c =0.2#.1
c = 1
m = 1.
T = 35
dt = 10**(-4)
cant = int(T/dt)
t = [tx*dt for tx in range(0, cant)]

x = [0]*len(t); y = [0]*len(t); r = [0]*len(t)
rc = [0]*len(t); xd = [0]*len(t); yd = [0]*len(t)
ff = [0]*len(t); ffd = [0]*len(t)

for j in range(0,len(t)):
	ff[j] = 1 #2. - np.exp(-t[j]/10) 
	ffd[j] = 0 #np.exp(-t[j]/10)/10

x[0] = 0.5  #0.25
y[0] = 0   #0.5
xd[0] = 1
yd[0] = 1
r[0] = np.sqrt(x[0]**2 + y[0]**2)
rc[0]=r[0]**2

############### x y solutions

def fsol(z,zz):
	hh = z + m*zz*(1-np.exp(-c*dt/m))/c
	return hh

def fdsol(zz):
	hh = zz*np.exp(-c*dt/m)
	return hh

print('Impactos analiticos')
	
for j in range(0,len(t)-1):
	x[j+1] = fsol(x[j],xd[j])
	y[j+1] = fsol(y[j],yd[j])
	xd[j+1] = fdsol(xd[j])
	yd[j+1] = fdsol(yd[j])
	r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)
	rc[j+1] = r[j+1]**2
	if rc[j+1] >= ff[j+1]:
		print (t[j+1])
		x[j+1] = x[j]
		y[j+1] = y[j]
		calcd = (x[j]*xd[j]+y[j]*yd[j])
		xd[j+1] = xd[j] + (ffd[j]-2*calcd)*x[j]/ff[j]
		yd[j+1] = yd[j] + (ffd[j]-2*calcd)*y[j]/ff[j]
		r[j+1] = np.sqrt(x[j+1]**2 + y[j+1]**2)





r0 = np.sqrt(x[0]**2+y[0]**2)
rd0 = (x[0]*xd[0] + y[0]*yd[0])/r0

print ('r0 =',r0,'rd0 =',rd0)

th0 = np.arctan(y[0]/x[0])
thd0 = (x[0]*yd[0] - y[0]*xd[0])/r0**2

print ('th0 =',th0,'thd0 =',thd0)

mu = m*thd0*r0**2
print ('mu = ',mu)

def g(y, t):
    y0 = y[0]
    y1 = y[1]
    y2 = (-2*c*y0*mu)/(m**2) + (mu**2)/(m**2*y0**3)#-c*y1/m + mu**2/(m**2*y0**3)*np.exp(-2*c*t/m)
    y3 = mu/(m*y0**2)
    return y1, y2, y3


rinit = r0, rd0, th0
rn = odeint(g, rinit, t)

print('Impactos numericos (reducidos)')


rnew = np.zeros((len(t),3))
for j in range(0,len(t)):
	rnew[j,0] = rn[j,0]
	rnew[j,1] = rn[j,1]
	rnew[j,2] = rn[j,2]


for j in range(0,len(t)-1):
	if rnew[j+1,0]**2 >= ff[j+1]:
		print (t[j+1])
		clc = rnew[j,0]*(ffd[j]-2*rnew[j,0]*rnew[j,1])/ff[j]
		rst = -np.sqrt(rnew[j,1]**2 + clc*(2*rnew[j,1] + clc))
		r2init = rnew[j,0], rst, rnew[j,2]
		t2 = np.linspace(t[j+1],T,int((T-t[j+1])/dt))
		r2 = odeint(g, r2init, t2)
        
		for n in range(0,len(t2)):
			rnew[j+1+n,0] = r2[n,0]
			rnew[j+1+n,1] = r2[n,1]
			rnew[j+1+n,2] = r2[n,2]


rnewc=np.zeros(len(t))
for n in range(0,len(t)):
    rnewc[n] = rnew[n,0]**2
    
    
############### Para evitar problemas en la definicion del ultimo valor, 
     
    

############# graphics
    
hst = (len(t)-2)
		
pyplot.figure(figsize=(6,4),dpi=80)
pyplot.plot(t,r,':')
pyplot.plot(t,rnew[:,0],'--')
pyplot.plot(t,ff)
#pyplot.axis([0,.05,0.2,1.02])
savefig('sol_r_y_f_2.jpg')


fig = pyplot.figure(figsize=(6,5),dpi=180)
#pyplot.plot(t[:hst],rc[:hst],color='Aqua',linewidth=1,label='Exact')
pyplot.plot(t[:hst],rnewc[:hst],'--',color='m',linewidth=1,label='Numerical solution')
pyplot.plot(t,ff,color='green',linewidth=2)#,label=r'$f(t)$')
#fig.suptitle('test title', fontsize=20)
pyplot.xlabel('t', fontsize=18)
pyplot.ylabel(r'$r^2$', fontsize=18)
pyplot.legend(loc='lower left',fontsize=10)
pyplot.tight_layout()
savefig('sol_rcuadrado010.jpg')


th = [ii*.02 for ii in range(0,320)]

# theta goes from 0 to 2pi
theta = np.linspace(0, 2*np.pi, 100)

# the radius of the circle
r = np.sqrt(1)

# compute x1 and x2
x1 = r*np.cos(theta)
x2 = r*np.sin(theta)


fig2 = pyplot.figure(figsize=(5,5),dpi=180)
#pyplot.plot(x,y,color='Aqua',linewidth=1,label='Exact')
pyplot.plot(rnew[:hst,0]*np.cos(rnew[:hst,2]),rnew[:hst,0]*np.sin(rnew[:hst,2]),
            '--',color='m',linewidth=1,label='Numerical solution')
pyplot.plot(x1,x2,'g')
pyplot.xticks([-1,-.5,0,.5,1])
pyplot.yticks([-1,-.5,0,.5,1])
pyplot.legend(loc='lower left',fontsize=10)
#fig2.suptitle('test title', fontsize=20)
pyplot.xlabel(r'$x$', fontsize=18)
pyplot.ylabel(r'$y$', fontsize=16)
pyplot.tight_layout()
savefig('sol_trayectoria010.jpg')
#pyplot.plot(sin(th),cos(th))
#savefig('sol_xy_2.eps')

pyplot.figure(figsize=(6,6),dpi=80)
pyplot.plot(t,abs(r-rnew[:,0]))
pyplot.axis([0,T,-.04,.04])

pyplot.figure(figsize=(6,6),dpi=80)
pyplot.plot(t,rnew[:,2])


pyplot.show()


